Small Experiments, Cheaper Decisions: A Case Study in Staged Promotion for Micro-Pretraining

Short pretraining runs can reduce experimental cost, but they can also over-promote configurations that only look strong at tiny budgets. We study an auditable staged-promotion protocol for a fixed micro-pretraining runner on two heterogeneous host blocks: Windows A100 and Linux L40S. Starting from twelve prior-screened configurations, we use staged budgets of 2 minutes, 5 minutes, 10 minutes, 60 minutes, and 12 hours, with frozen promotion rules before expensive continuations. The early screens are intentionally treated as unstable: the 5- and 10-minute rankings are host-sensitive, and the eventual 12-hour top-ranked condition is not the mean-best condition at the replicated 10-minute gate. Because seed ranges differ across stages, these changes are operational promotion evidence, not within-seed curves. A replicated 60-minute gate keeps the Staged Factorial Screening bridge reference in the promoted set, where it ranks first in all four 60-minute host-seed cells. In the final 12-hour confirmation package, the bridge condition ranks first in all four host-seed cells across two seeds; the greedy comparator does not meet the frozen 0.010 val_bpb near-equivalence rule; and the cheaper d8/ar48 (depth-8, aspect-48) sentinel does not meet the frozen 0.020 mean-gap rule. The executed 12-hour branch spends 144 GPU-hours, and the full staged protocol records 169.2 training GPU-hours including screening stages. Continuing all four 60-minute candidates would spend 192 GPU-hours, while continuing all nine replicated 10-minute candidates would spend 432 GPU-hours. The latter numbers are accounting counterfactuals for unrun continuations, not evidence that skipped candidates could not have overtaken the reference. The result is a bounded cost-allocation finding, not a claim of global optimality, capacity-normalized superiority, or superiority over adaptive hyperparameter optimization methods.

==> anc/MANIFEST.csv <==
path,role
anc/README.txt,ancillary readme
anc/matrices/paper06_starter_matrix_2026-04-27.csv,candidate matrix
anc/analysis/p06_stage0_smoke_summary_2026-05-02.csv,analysis artifact
anc/analysis/p06_stage0_smoke_summary_2026-05-02.json,analysis artifact
anc/analysis/stage1_5min_host_comparison.csv,analysis artifact
anc/analysis/stage1_5min_host_comparison.json,analysis artifact
anc/analysis/stage1_10min_seed42_seed43_top9_promotion_summary.csv,analysis artifact
anc/analysis/stage1_10min_seed42_seed43_top9_promotion_decision.json,analysis artifact
anc/analysis/stage2_60min_seed44_seed45_combined_decision.csv,analysis artifact
anc/analysis/stage2_60min_seed44_seed45_combined_decision.json,analysis artifact
anc/analysis/stage3_12h_seed46_seed47_combined_cells.csv,analysis artifact
anc/analysis/stage3_12h_seed46_seed47_combined_summary.csv,analysis artifact
anc/analysis/stage3_12h_seed46_seed47_combined_decision.json,analysis artifact
anc/analysis/p06_threshold_sensitivity_2026-05-02.csv,analysis artifact
anc/analysis/p06_threshold_sensitivity_2026-05-02.json,analysis artifact
anc/analysis/p06_promotion_survival_2026-05-02.csv,analysis artifact
anc/analysis/p06_promotion_survival_2026-05-02.json,analysis artifact
anc/analysis/p06_budget_counterfactual_2026-05-02.csv,analysis artifact
anc/analysis/p06_budget_counterfactual_2026-05-02.json,analysis artifact
anc/remote-results/linux_stage0_summary.csv,scrubbed host result summary
anc/remote-results/linux_stage1_10min_seed43_top9_summary.csv,scrubbed host result summary
anc/remote-results/linux_stage1_10min_summary.csv,scrubbed host result summary
anc/remote-results/linux_stage1_5min_summary.csv,scrubbed host result summary
anc/remote-results/linux_stage2_60min_seed44_gate4_summary.csv,scrubbed host result summary
anc/remote-results/linux_stage2_60min_seed45_gate4_summary.csv,scrubbed host result summary
anc/remote-results/linux_stage3_12h_seed46_anchor3_summary.csv,scrubbed host result summary
anc/remote-results/linux_stage3b_12h_seed47_anchor3_summary.csv,scrubbed host result summary
anc/remote-results/windows_stage0_summary.csv,scrubbed host result summary
anc/remote-results/windows_stage1_10min_seed43_top9_summary.csv,scrubbed host result summary
anc/remote-results/windows_stage1_10min_summary.csv,scrubbed host result summary
anc/remote-results/windows_stage1_5min_summary.csv,scrubbed host result summary
anc/remote-results/windows_stage2_60min_seed44_gate4_summary.csv,scrubbed host result summary
anc/remote-results/windows_stage2_60min_seed45_gate4_summary.csv,scrubbed host result summary
anc/remote-results/windows_stage3_12h_seed46_anchor3_summary.csv,scrubbed host result summary
anc/remote-results/windows_stage3b_12h_seed47_anchor3_summary.csv,scrubbed host result summary
anc/preanalysis/PREANALYSIS_STAGE1_SEED43_TO_60MIN_2026-04-28.txt,preanalysis or decision record
anc/preanalysis/PREANALYSIS_STAGE2_60MIN_SEED44_2026-04-28.txt,preanalysis or decision record
anc/preanalysis/PREANALYSIS_STAGE3_12H_SEED46_2026-04-29.txt,preanalysis or decision record
anc/preanalysis/PREANALYSIS_STAGE3B_12H_SEED47_2026-04-30.txt,preanalysis or decision record
anc/preanalysis/EXPERIMENT_DESIGN_DECISION_2026-04-28.txt,preanalysis or decision record
anc/preanalysis/STAGE1_5MIN_ANALYSIS_2026-04-27.txt,preanalysis or decision record
anc/preanalysis/STAGE2_60MIN_SEED44_DECISION_2026-04-28.txt,preanalysis or decision record
anc/preanalysis/STAGE2_60MIN_SEED45_DECISION_2026-04-29.txt,preanalysis or decision record
anc/preanalysis/STAGE3_12H_SEED46_DECISION_2026-04-30.txt,preanalysis or decision record
anc/preanalysis/STAGE3B_12H_SEED47_DECISION_2026-05-02.txt,preanalysis or decision record
anc/control/README.txt,control readme
anc/control/analyze_p06_offline_readiness_checks.py,control script
anc/control/analyze_stage3_12h_seed46_seed47.py,control script
anc/control/analyze_stage_summary.py,control script
anc/control/apply_stage1_promotion_gate.py,control script
anc/control/materialize_p06_runs.py,control script
anc/control/parse_train_summary.py,control script
anc/control/summarize_p06_runs.py,control script
anc/control/verify_checkpoint.py,control script
anc/control/generate_paper06_figures.py,figure generator
anc/source/runner__train_p06_instrumented.py,public source snapshot with neutral class identifiers
anc/source/source__autoresearch-seed__prepare.py,public source snapshot with neutral class identifiers
anc/source/source__autoresearch-seed__train.py,public source snapshot with neutral class identifiers
anc/source/source__autoresearch-seed__pyproject.toml,public source snapshot with neutral class identifiers
anc/figure_manifest.json,figure-to-data manifest
anc/table_manifest.json,table-to-data manifest


==> anc/MANIFEST.json <==
[
  {
    "path": "anc/README.txt",
    "role": "ancillary readme"
  },
  {
    "path": "anc/matrices/paper06_starter_matrix_2026-04-27.csv",
    "role": "candidate matrix"
  },
  {
    "path": "anc/analysis/p06_stage0_smoke_summary_2026-05-02.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/p06_stage0_smoke_summary_2026-05-02.json",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage1_5min_host_comparison.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage1_5min_host_comparison.json",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage1_10min_seed42_seed43_top9_promotion_summary.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage1_10min_seed42_seed43_top9_promotion_decision.json",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage2_60min_seed44_seed45_combined_decision.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage2_60min_seed44_seed45_combined_decision.json",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage3_12h_seed46_seed47_combined_cells.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage3_12h_seed46_seed47_combined_summary.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/stage3_12h_seed46_seed47_combined_decision.json",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/p06_threshold_sensitivity_2026-05-02.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/p06_threshold_sensitivity_2026-05-02.json",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/p06_promotion_survival_2026-05-02.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/p06_promotion_survival_2026-05-02.json",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/p06_budget_counterfactual_2026-05-02.csv",
    "role": "analysis artifact"
  },
  {
    "path": "anc/analysis/p06_budget_counterfactual_2026-05-02.json",
    "role": "analysis artifact"
  },
  {
    "path": "anc/remote-results/linux_stage0_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/linux_stage1_10min_seed43_top9_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/linux_stage1_10min_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/linux_stage1_5min_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/linux_stage2_60min_seed44_gate4_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/linux_stage2_60min_seed45_gate4_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/linux_stage3_12h_seed46_anchor3_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/linux_stage3b_12h_seed47_anchor3_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/windows_stage0_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/windows_stage1_10min_seed43_top9_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/windows_stage1_10min_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/windows_stage1_5min_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/windows_stage2_60min_seed44_gate4_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/windows_stage2_60min_seed45_gate4_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/windows_stage3_12h_seed46_anchor3_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/remote-results/windows_stage3b_12h_seed47_anchor3_summary.csv",
    "role": "scrubbed host result summary"
  },
  {
    "path": "anc/preanalysis/PREANALYSIS_STAGE1_SEED43_TO_60MIN_2026-04-28.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/PREANALYSIS_STAGE2_60MIN_SEED44_2026-04-28.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/PREANALYSIS_STAGE3_12H_SEED46_2026-04-29.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/PREANALYSIS_STAGE3B_12H_SEED47_2026-04-30.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/EXPERIMENT_DESIGN_DECISION_2026-04-28.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/STAGE1_5MIN_ANALYSIS_2026-04-27.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/STAGE2_60MIN_SEED44_DECISION_2026-04-28.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/STAGE2_60MIN_SEED45_DECISION_2026-04-29.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/STAGE3_12H_SEED46_DECISION_2026-04-30.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/preanalysis/STAGE3B_12H_SEED47_DECISION_2026-05-02.txt",
    "role": "preanalysis or decision record"
  },
  {
    "path": "anc/control/README.txt",
    "role": "control readme"
  },
  {
    "path": "anc/control/analyze_p06_offline_readiness_checks.py",
    "role": "control script"
  },
  {
    "path": "anc/control/analyze_stage3_12h_seed46_seed47.py",
    "role": "control script"
  },
  {
    "path": "anc/control/analyze_stage_summary.py",
    "role": "control script"
  },
  {
    "path": "anc/control/apply_stage1_promotion_gate.py",
    "role": "control script"
  },
  {
    "path": "anc/control/materialize_p06_runs.py",
    "role": "control script"
  },
  {
    "path": "anc/control/parse_train_summary.py",
    "role": "control script"
  },
  {
    "path": "anc/control/summarize_p06_runs.py",
    "role": "control script"
  },
  {
    "path": "anc/control/verify_checkpoint.py",
    "role": "control script"
  },
  {
    "path": "anc/control/generate_paper06_figures.py",
    "role": "figure generator"
  },
  {
    "path": "anc/source/runner__train_p06_instrumented.py",
    "role": "public source snapshot with neutral class identifiers"
  },
  {
    "path": "anc/source/source__autoresearch-seed__prepare.py",
    "role": "public source snapshot with neutral class identifiers"
  },
  {
    "path": "anc/source/source__autoresearch-seed__train.py",
    "role": "public source snapshot with neutral class identifiers"
  },
  {
    "path": "anc/source/source__autoresearch-seed__pyproject.toml",
    "role": "public source snapshot with neutral class identifiers"
  },
  {
    "path": "anc/figure_manifest.json",
    "role": "figure-to-data manifest"
  },
  {
    "path": "anc/table_manifest.json",
    "role": "table-to-data manifest"
  }
]


==> anc/README.txt <==
Curated companion artifacts for this arXiv source bundle.

Contents:
- starting candidate matrix
- frozen pre-analysis rules and decision summaries
- scrubbed remote-result summaries with host-local path columns removed
- machine-readable analysis summaries used by manuscript tables and figures
- figure and table manifests mapping public outputs to source artifacts
- figure-generation and analysis scripts
- runner/source snapshots needed to understand the fixed execution path

Intentionally excluded:
- raw run directories
- host-local launchers
- Python cache files
- local build artifacts
- private absolute host paths


==> anc/analysis/p06_budget_counterfactual_2026-05-02.csv <==
scenario,gpu_hours,saved_vs_actual_stage3_gpu_hours,note
actual_observed_all_recorded_remote_training,169.214,0.000,Sum of unique host/run_id training_seconds in remote-results.
actual_stage3_and_stage3b_anchor_confirmation,144.000,0.000,3 anchors x 2 hosts x 2 seeds x 12h.
counterfactual_continue_all_stage2_gate4_to_12h_two_seeds_two_hosts,192.000,48.000,Would keep the dropped 60-minute candidate through both 12h seeds.
counterfactual_continue_all_stage1_top9_to_12h_two_seeds_two_hosts,432.000,288.000,Would continue all 10-minute top9 candidates through both 12h seeds.


==> anc/analysis/p06_budget_counterfactual_2026-05-02.json <==
{
  "counterfactuals": [
    {
      "gpu_hours": 169.21373758296173,
      "note": "Sum of unique host/run_id training_seconds in remote-results.",
      "saved_vs_actual": 0.0,
      "scenario": "actual_observed_all_recorded_remote_training"
    },
    {
      "gpu_hours": 144.0,
      "note": "3 anchors x 2 hosts x 2 seeds x 12h.",
      "saved_vs_actual": 0.0,
      "scenario": "actual_stage3_and_stage3b_anchor_confirmation"
    },
    {
      "gpu_hours": 192.0,
      "note": "Would keep the dropped 60-minute candidate through both 12h seeds.",
      "saved_vs_actual": 48.0,
      "scenario": "counterfactual_continue_all_stage2_gate4_to_12h_two_seeds_two_hosts"
    },
    {
      "gpu_hours": 432.0,
      "note": "Would continue all 10-minute top9 candidates through both 12h seeds.",
      "saved_vs_actual": 288.0,
      "scenario": "counterfactual_continue_all_stage1_top9_to_12h_two_seeds_two_hosts"
    }
  ],
  "unique_observed_runs": 100
}


==> anc/analysis/p06_promotion_survival_2026-05-02.csv <==
stage,duration,n_conditions_observed,best_by_mean_val_bpb,final_winner_observed,final_winner_rank_metric,final_winner_gap_metric,promoted_next,final_winner_promoted_next
10min_seed42_seed43_top9,10min,9,p06_d8_ar48_lr05,true,4.5,0.011942165464420285,p06_d8_ar48_lr05;p06_d6_ar64_lr03;p06_bridge_best;p06_greedy_winner,true
60min_seed44_seed45_gate4,60min,4,p06_bridge_best,true,1.0,0.0,p06_bridge_best;p06_greedy_winner;p06_d8_ar48_lr05,true
12h_seed46_seed47_anchor3,12h,3,p06_bridge_best,true,1.0,0.0,p06_bridge_best;p06_greedy_winner;p06_d8_ar48_lr05,true


==> anc/analysis/p06_promotion_survival_2026-05-02.json <==
{
  "10min_seed42_seed43_top9": {
    "best_by_mean_val_bpb": "p06_d8_ar48_lr05",
    "duration": "10min",
    "final_winner_gap_metric": "0.011942165464420285",
    "final_winner_observed": "true",
    "final_winner_promoted_next": "true",
    "final_winner_rank_metric": "4.5",
    "n_conditions_observed": 9,
    "promoted_next": "p06_d8_ar48_lr05;p06_d6_ar64_lr03;p06_bridge_best;p06_greedy_winner",
    "stage": "10min_seed42_seed43_top9"
  },
  "12h_seed46_seed47_anchor3": {
    "best_by_mean_val_bpb": "p06_bridge_best",
    "duration": "12h",
    "final_winner_gap_metric": "0.0",
    "final_winner_observed": "true",
    "final_winner_promoted_next": "true",
    "final_winner_rank_metric": "1.0",
    "n_conditions_observed": 3,
    "promoted_next": "p06_bridge_best;p06_greedy_winner;p06_d8_ar48_lr05",
    "stage": "12h_seed46_seed47_anchor3"
  },
  "60min_seed44_seed45_gate4": {
    "best_by_mean_val_bpb": "p06_bridge_best",
    "duration": "60min",
    "final_winner_gap_metric": "0.0",
    "final_winner_observed": "true",
    "final_winner_promoted_next": "true",
    "final_winner_rank_metric": "1.0",
    "n_conditions_observed": 4,
    "promoted_next": "p06_bridge_best;p06_greedy_winner;p06_d8_ar48_lr05",
    "stage": "60min_seed44_seed45_gate4"
  }
}


==> anc/analysis/p06_stage0_smoke_summary_2026-05-02.csv <==
condition,n_hosts,hosts,mean_val_bpb,windows_val_bpb,linux_val_bpb,mean_params_M,mean_total_tokens_M
p06_small_d4_ar64_lr05,2,linux;windows,1.274661114,1.265988273,1.283333955,11.534472,82.444288
p06_greedy_winner,2,linux;windows,1.467644710,1.377153931,1.558135488,39.846284,28.835840
p06_bridge_best,2,linux;windows,1.569651208,1.478258846,1.661043570,50.332176,20.316160


==> anc/analysis/p06_stage0_smoke_summary_2026-05-02.json <==
{
  "p06_bridge_best": {
    "condition": "p06_bridge_best",
    "hosts": "linux;windows",
    "linux_val_bpb": 1.6610435704991007,
    "mean_params_M": 50.332176,
    "mean_total_tokens_M": 20.31616,
    "mean_val_bpb": 1.5696512082813883,
    "n_hosts": 2,
    "windows_val_bpb": 1.4782588460636759
  },
  "p06_greedy_winner": {
    "condition": "p06_greedy_winner",
    "hosts": "linux;windows",
    "linux_val_bpb": 1.558135488047532,
    "mean_params_M": 39.846284,
    "mean_total_tokens_M": 28.83584,
    "mean_val_bpb": 1.4676447095301732,
    "n_hosts": 2,
    "windows_val_bpb": 1.3771539310128147
  },
  "p06_small_d4_ar64_lr05": {
    "condition": "p06_small_d4_ar64_lr05",
    "hosts": "linux;windows",
    "linux_val_bpb": 1.283333954766732,
    "mean_params_M": 11.534472,
    "mean_total_tokens_M": 82.444288,
    "mean_val_bpb": 1.2746611140431803,
    "n_hosts": 2,
    "windows_val_bpb": 1.2659882733196286
  }
}


==> anc/analysis/p06_threshold_sensitivity_2026-05-02.csv <==
stage,condition,metric,observed_gap,threshold,passes
60min_seed44_seed45,p06_greedy_winner,mean_gap,0.016535228,0.005,false
60min_seed44_seed45,p06_greedy_winner,mean_gap,0.016535228,0.010,false
60min_seed44_seed45,p06_greedy_winner,mean_gap,0.016535228,0.015,false
60min_seed44_seed45,p06_greedy_winner,mean_gap,0.016535228,0.020,true
60min_seed44_seed45,p06_greedy_winner,mean_gap,0.016535228,0.030,true
60min_seed44_seed45,p06_greedy_winner,max_gap,0.026927026,0.005,false
60min_seed44_seed45,p06_greedy_winner,max_gap,0.026927026,0.010,false
60min_seed44_seed45,p06_greedy_winner,max_gap,0.026927026,0.015,false
60min_seed44_seed45,p06_greedy_winner,max_gap,0.026927026,0.020,false
60min_seed44_seed45,p06_greedy_winner,max_gap,0.026927026,0.030,true
60min_seed44_seed45,p06_d8_ar48_lr05,mean_gap,0.019178072,0.005,false
60min_seed44_seed45,p06_d8_ar48_lr05,mean_gap,0.019178072,0.010,false
60min_seed44_seed45,p06_d8_ar48_lr05,mean_gap,0.019178072,0.015,false
60min_seed44_seed45,p06_d8_ar48_lr05,mean_gap,0.019178072,0.020,true
60min_seed44_seed45,p06_d8_ar48_lr05,mean_gap,0.019178072,0.030,true
60min_seed44_seed45,p06_d8_ar48_lr05,max_gap,0.026237837,0.005,false
60min_seed44_seed45,p06_d8_ar48_lr05,max_gap,0.026237837,0.010,false
60min_seed44_seed45,p06_d8_ar48_lr05,max_gap,0.026237837,0.015,false
60min_seed44_seed45,p06_d8_ar48_lr05,max_gap,0.026237837,0.020,false
60min_seed44_seed45,p06_d8_ar48_lr05,max_gap,0.026237837,0.030,true
60min_seed44_seed45,p06_d6_ar64_lr03,mean_gap,0.037568887,0.005,false
60min_seed44_seed45,p06_d6_ar64_lr03,mean_gap,0.037568887,0.010,false
60min_seed44_seed45,p06_d6_ar64_lr03,mean_gap,0.037568887,0.015,false
60min_seed44_seed45,p06_d6_ar64_lr03,mean_gap,0.037568887,0.020,false
60min_seed44_seed45,p06_d6_ar64_lr03,mean_gap,0.037568887,0.030,false
60min_seed44_seed45,p06_d6_ar64_lr03,max_gap,0.039607810,0.005,false
60min_seed44_seed45,p06_d6_ar64_lr03,max_gap,0.039607810,0.010,false
60min_seed44_seed45,p06_d6_ar64_lr03,max_gap,0.039607810,0.015,false
60min_seed44_seed45,p06_d6_ar64_lr03,max_gap,0.039607810,0.020,false
60min_seed44_seed45,p06_d6_ar64_lr03,max_gap,0.039607810,0.030,false
12h_seed46_seed47,p06_greedy_winner,mean_gap,0.019293638,0.005,false
12h_seed46_seed47,p06_greedy_winner,mean_gap,0.019293638,0.010,false
12h_seed46_seed47,p06_greedy_winner,mean_gap,0.019293638,0.015,false
12h_seed46_seed47,p06_greedy_winner,mean_gap,0.019293638,0.020,true
12h_seed46_seed47,p06_greedy_winner,mean_gap,0.019293638,0.030,true
12h_seed46_seed47,p06_greedy_winner,max_gap,0.022926569,0.005,false
12h_seed46_seed47,p06_greedy_winner,max_gap,0.022926569,0.010,false
12h_seed46_seed47,p06_greedy_winner,max_gap,0.022926569,0.015,false
12h_seed46_seed47,p06_greedy_winner,max_gap,0.022926569,0.020,false
12h_seed46_seed47,p06_greedy_winner,max_gap,0.022926569,0.030,true
12h_seed46_seed47,p06_d8_ar48_lr05,mean_gap,0.032786185,0.005,false
12h_seed46_seed47,p06_d8_ar48_lr05,mean_gap,0.032786185,0.010,false
12h_seed46_seed47,p06_d8_ar48_lr05,mean_gap,0.032786185,0.015,false
12h_seed46_seed47,p06_d8_ar48_lr05,mean_gap,0.032786185,0.020,false
12h_seed46_seed47,p06_d8_ar48_lr05,mean_gap,0.032786185,0.030,false
12h_seed46_seed47,p06_d8_ar48_lr05,max_gap,0.036890435,0.005,false
12h_seed46_seed47,p06_d8_ar48_lr05,max_gap,0.036890435,0.010,false
12h_seed46_seed47,p06_d8_ar48_lr05,max_gap,0.036890435,0.015,false
12h_seed46_seed47,p06_d8_ar48_lr05,max_gap,0.036890435,0.020,false
12h_seed46_seed47,p06_d8_ar48_lr05,max_gap,0.036890435,0.030,false


==> anc/analysis/p06_threshold_sensitivity_2026-05-02.json <==
{
  "12h_seed46_seed47": {
    "p06_d8_ar48_lr05": {
      "max_gap": {
        "first_passing_threshold": null,
        "observed_gap": 0.03689043530168379
      },
      "mean_gap": {
        "first_passing_threshold": null,
        "observed_gap": 0.03278618533800054
      }
    },
    "p06_greedy_winner": {
      "max_gap": {
        "first_passing_threshold": 0.03,
        "observed_gap": 0.022926569094461446
      },
      "mean_gap": {
        "first_passing_threshold": 0.02,
        "observed_gap": 0.019293637843877526
      }
    }
  },
  "60min_seed44_seed45": {
    "p06_d6_ar64_lr03": {
      "max_gap": {
        "first_passing_threshold": null,
        "observed_gap": 0.039607809960690465
      },
      "mean_gap": {
        "first_passing_threshold": null,
        "observed_gap": 0.03756888661221175
      }
    },
    "p06_d8_ar48_lr05": {
      "max_gap": {
        "first_passing_threshold": 0.03,
        "observed_gap": 0.026237837089164495
      },
      "mean_gap": {
        "first_passing_threshold": 0.02,
        "observed_gap": 0.019178072474732993
      }
    },
    "p06_greedy_winner": {
      "max_gap": {
        "first_passing_threshold": 0.03,
        "observed_gap": 0.02692702577670336
      },
      "mean_gap": {
        "first_passing_threshold": 0.02,
        "observed_gap": 0.016535228375392397
      }
    }
  }
}


==> anc/analysis/stage1_10min_seed42_seed43_top9_promotion_decision.json <==
{
  "num_cells": 36,
  "num_conditions": 9,
  "selected_for_60min": [
    "p06_d8_ar48_lr05",
    "p06_d6_ar64_lr03",
    "p06_bridge_best",
    "p06_greedy_winner"
  ],
  "selection_reasons": [
    {
      "condition": "p06_d8_ar48_lr05",
      "reason": "robust absolute performer: lowest mean rank across host-seed cells"
    },
    {
      "condition": "p06_d6_ar64_lr03",
      "reason": "cheap Pareto sentinel: cheapest remaining candidate within 0.020 val_bpb"
    },
    {
      "condition": "p06_bridge_best",
      "reason": "reference/control fill from frozen priority list"
    },
    {
      "condition": "p06_greedy_winner",
      "reason": "reference/control fill from frozen priority list"
    }
  ],
  "source_rule": "PREANALYSIS_STAGE1_SEED43_TO_60MIN_2026-04-28.md"
}


==> anc/analysis/stage1_10min_seed42_seed43_top9_promotion_summary.csv <==
condition,n_cells,mean_val_bpb,sd_val_bpb,mean_rank,best_rank,worst_rank,ranked_first_any_cell,mean_params_M,mean_peak_vram_mb,mean_total_tokens_M,mean_tokens_per_second,cell_ranks,cell_vals,gap_from_best_mean_val_bpb
p06_d8_ar48_lr05,4,1.110700944301708,0.01636032274817022,3.25,1,6,True,33.030544,15320.091796875,144.1792,240210.53336400687,windows_s42=6;linux_s42=1;windows_s43=5;linux_s43=1,windows_s42=1.095799960;linux_s42=1.123931376;windows_s43=1.097314732;linux_s43=1.125757709,0.0
p06_d6_ar64_lr03,4,1.1224452457613472,0.0312176349890622,3.25,3,4,False,26.345772,12814.99267578125,184.614912,307546.41456419195,windows_s42=3;linux_s42=3;windows_s43=4;linux_s43=3,windows_s42=1.093830756;linux_s42=1.150018543;windows_s43=1.097042836;linux_s43=1.148888848,0.011744301459639228
p06_bridge_d6_ar64,4,1.1225895995842796,0.03369680183490104,3.25,2,5,False,26.345772,12814.99267578125,184.15616,306805.3432457217,windows_s42=2;linux_s42=4;windows_s43=2;linux_s43=5,windows_s42=1.092258800;linux_s42=1.151132274;windows_s43=1.094585713;linux_s43=1.152381612,0.011888655282571658
p06_bridge_best,4,1.1226431097661282,0.025287962247906325,4.5,2,7,False,50.332176,18745.20166015625,104.660992,174246.14472940454,windows_s42=7;linux_s42=2;windows_s43=7;linux_s43=2,windows_s42=1.101313096;linux_s42=1.144043441;windows_s43=1.100185898;linux_s43=1.145030005,0.011942165464420285
p06_best_c01,4,1.1261007948403619,0.035429069469823736,5.0,3,7,False,26.345772,12814.99267578125,177.537024,295649.5895512873,windows_s42=4;linux_s42=6;windows_s43=3;linux_s43=7,windows_s42=1.093914080;linux_s42=1.155780812;windows_s43=1.096976297;linux_s43=1.157731990,0.015399850538653892
p06_greedy_winner,4,1.129024143092137,0.04561331173591748,5.0,1,9,True,39.846284,15394.90283203125,134.152192,223319.34698349747,windows_s42=1;linux_s42=9;windows_s43=1;linux_s43=9,windows_s42=1.089596883;linux_s42=1.168252219;windows_s43=1.089447848;linux_s43=1.168799622,0.018323198790429096
p06_best_c03,4,1.1270134728525663,0.035259548089944616,6.0,5,7,False,26.345772,12814.99267578125,183.697408,306008.41337147634,windows_s42=5;linux_s42=7;windows_s43=6;linux_s43=6,windows_s42=1.095017399;linux_s42=1.158548793;windows_s43=1.097991706;linux_s43=1.156495993,0.016312528550858296
p06_control,4,1.1430360280320857,0.010341227849081647,6.25,4,8,False,33.030544,15320.091796875,147.062784,244498.2213352208,windows_s42=8;linux_s42=5;windows_s43=8;linux_s43=4,windows_s42=1.134023672;linux_s42=1.152176896;windows_s43=1.134138973;linux_s43=1.151804571,0.032335083730377745
p06_small_d4_ar48_lr05,4,1.1526921105898544,0.012984330233354888,8.5,8,9,False,11.534472,8578.806640625,391.839744,652744.4517862615,windows_s42=9;linux_s42=8;windows_s43=9;linux_s43=8,windows_s42=1.139416026;linux_s42=1.163455286;windows_s43=1.143688916;linux_s43=1.164208213,0.041991166288146475


==> anc/analysis/stage1_5min_host_comparison.csv <==
condition,windows_rank,linux_rank,mean_rank,windows_val_bpb,linux_val_bpb,mean_val_bpb,windows_gap,linux_gap,mean_params_M,mean_peak_vram_mb,mean_tokens_M
p06_bridge_d6_ar64,1,4,2.5,1.1527319517928916,1.219245603526841,1.1859887776598663,0.0,0.022308426613099508,26.345772,12814.99267578125,93.192192
p06_d8_ar48_lr05,5,1,3.0,1.1647871502304163,1.1969371769137416,1.1808621635720788,0.012055198437524783,0.0,33.030544,15320.091796875,73.662464
p06_best_c03,2,7,4.5,1.1558660344173086,1.2279723271908494,1.191919180804079,0.003134082624417056,0.031035150277107793,26.345772,12814.99267578125,92.667904
p06_small_d4_ar48_lr05,8,2,5.0,1.1793793232468974,1.2023363117825674,1.1908578175147324,0.026647371454005864,0.005399134868825817,11.534472,8578.806640625,199.22944
p06_d6_ar64_lr03,4,6,5.0,1.1583332156493735,1.2261266049176949,1.192229910283534,0.005601263856481964,0.0291894280039533,26.345772,12814.99267578125,93.45433600000001
p06_small_d4_ar64_lr05,9,3,6.0,1.1796058480591838,1.2024040889543157,1.1910049685067499,0.02687389626629222,0.005466912040574146,11.534472,8578.806640625,198.049792
p06_best_c01,3,9,6.0,1.158271714955702,1.2386362385243204,1.1984539767400113,0.005539763162810463,0.04169906161057879,26.345772,12813.99267578125,89.653248
p06_small_d4_ar72_lr03,6,10,8.0,1.1678049905843317,1.239154353940511,1.2034796722624215,0.015073038791440174,0.042217177026769415,19.661,10307.26806640625,131.858432
p06_small_highbatch_d4_ar64,11,5,8.0,1.2137955985143978,1.2193335639050955,1.2165645812097465,0.061063646721506215,0.022396386991353934,11.534472,8578.806640625,201.064448
p06_bridge_best,10,8,9.0,1.194005658522285,1.2297802479840665,1.2118929532531757,0.041273706729393345,0.032843071070324914,50.332176,18745.20166015625,53.73952
p06_greedy_winner,7,11,9.0,1.1695762362852233,1.2600989408886711,1.2148375885869473,0.016844284492331774,0.06316176397492956,39.846284,15394.90283203125,68.419584
p06_control,12,12,12.0,1.2523844467909844,1.2774219738563697,1.264903210323677,0.09965249499809281,0.08048479694262811,33.030544,15320.091796875,76.02176


==> anc/analysis/stage1_5min_host_comparison.json <==
{
  "combined": [
    {
      "condition": "p06_bridge_d6_ar64",
      "linux_gap": 0.022308426613099508,
      "linux_rank": 4,
      "linux_val_bpb": 1.219245603526841,
      "mean_params_M": 26.345772,
      "mean_peak_vram_mb": 12814.99267578125,
      "mean_rank": 2.5,
      "mean_tokens_M": 93.192192,
      "mean_val_bpb": 1.1859887776598663,
      "windows_gap": 0.0,
      "windows_rank": 1,
      "windows_val_bpb": 1.1527319517928916
    },
    {
      "condition": "p06_d8_ar48_lr05",
      "linux_gap": 0.0,
      "linux_rank": 1,
      "linux_val_bpb": 1.1969371769137416,
      "mean_params_M": 33.030544,
      "mean_peak_vram_mb": 15320.091796875,
      "mean_rank": 3.0,
      "mean_tokens_M": 73.662464,
      "mean_val_bpb": 1.1808621635720788,
      "windows_gap": 0.012055198437524783,
      "windows_rank": 5,
      "windows_val_bpb": 1.1647871502304163
    },
    {
      "condition": "p06_best_c03",
      "linux_gap": 0.031035150277107793,
      "linux_rank": 7,
      "linux_val_bpb": 1.2279723271908494,
      "mean_params_M": 26.345772,
      "mean_peak_vram_mb": 12814.99267578125,
      "mean_rank": 4.5,
      "mean_tokens_M": 92.667904,
      "mean_val_bpb": 1.191919180804079,
      "windows_gap": 0.003134082624417056,
      "windows_rank": 2,
      "windows_val_bpb": 1.1558660344173086
    },
    {
      "condition": "p06_small_d4_ar48_lr05",
      "linux_gap": 0.005399134868825817,
      "linux_rank": 2,
      "linux_val_bpb": 1.2023363117825674,
      "mean_params_M": 11.534472,
      "mean_peak_vram_mb": 8578.806640625,
      "mean_rank": 5.0,
      "mean_tokens_M": 199.22944,
      "mean_val_bpb": 1.1908578175147324,
      "windows_gap": 0.026647371454005864,
      "windows_rank": 8,
      "windows_val_bpb": 1.1793793232468974
    },
    {
      "condition": "p06_d6_ar64_lr03",
      "linux_gap": 0.0291894280039533,
      "linux_rank": 6,
      "linux_val_bpb": 1.2261266049176949,
      "mean_params_M": 26.345772,
      "mean_peak_vram_mb": 12814.99267578125,
      "mean_rank": 5.0,
      "mean_tokens_M": 93.45433600000001,
      "mean_val_bpb": 1.192229910283534,
      "windows_gap": 0.005601263856481964,
      "windows_rank": 4,
      "windows_val_bpb": 1.1583332156493735
    },
    {
      "condition": "p06_small_d4_ar64_lr05",
      "linux_gap": 0.005466912040574146,
      "linux_rank": 3,
      "linux_val_bpb": 1.2024040889543157,
      "mean_params_M": 11.534472,
      "mean_peak_vram_mb": 8578.806640625,
      "mean_rank": 6.0,
      "mean_tokens_M": 198.049792,
      "mean_val_bpb": 1.1910049685067499,
      "windows_gap": 0.02687389626629222,
      "windows_rank": 9,
      "windows_val_bpb": 1.1796058480591838
    },
    {
      "condition": "p06_best_c01",
      "linux_gap": 0.04169906161057879,
      "linux_rank": 9,
      "linux_val_bpb": 1.2386362385243204,
      "mean_params_M": 26.345772,
      "mean_peak_vram_mb": 12813.99267578125,
      "mean_rank": 6.0,
      "mean_tokens_M": 89.653248,
      "mean_val_bpb": 1.1984539767400113,
      "windows_gap": 0.005539763162810463,
      "windows_rank": 3,
      "windows_val_bpb": 1.158271714955702
    },
    {
      "condition": "p06_small_d4_ar72_lr03",
      "linux_gap": 0.042217177026769415,
      "linux_rank": 10,
      "linux_val_bpb": 1.239154353940511,
      "mean_params_M": 19.661,
      "mean_peak_vram_mb": 10307.26806640625,
      "mean_rank": 8.0,
      "mean_tokens_M": 131.858432,
      "mean_val_bpb": 1.2034796722624215,
      "windows_gap": 0.015073038791440174,
      "windows_rank": 6,
      "windows_val_bpb": 1.1678049905843317
    },
    {
      "condition": "p06_small_highbatch_d4_ar64",
      "linux_gap": 0.022396386991353934,
      "linux_rank": 5,
      "linux_val_bpb": 1.2193335639050955,
      "mean_params_M": 11.534472,
      "mean_peak_vram_mb": 8578.806640625,
      "mean_rank": 8.0,
      "mean_tokens_M": 201.064448,
      "mean_val_bpb": 1.2165645812097465,
      "windows_gap": 0.061063646721506215,
      "windows_rank": 11,
      "windows_val_bpb": 1.2137955985143978
    },
    {
      "condition": "p06_bridge_best",
      "linux_gap": 0.032843071070324914,
      "linux_rank": 8,
      "linux_val_bpb": 1.2297802479840665,
      "mean_params_M": 50.332176,
      "mean_peak_vram_mb": 18745.20166015625,
      "mean_rank": 9.0,
      "mean_tokens_M": 53.73952,
      "mean_val_bpb": 1.2118929532531757,
      "windows_gap": 0.041273706729393345,
      "windows_rank": 10,
      "windows_val_bpb": 1.194005658522285
    },
    {
      "condition": "p06_greedy_winner",
      "linux_gap": 0.06316176397492956,
      "linux_rank": 11,
      "linux_val_bpb": 1.2600989408886711,
      "mean_params_M": 39.846284,
      "mean_peak_vram_mb": 15394.90283203125,
      "mean_rank": 9.0,
      "mean_tokens_M": 68.419584,
      "mean_val_bpb": 1.2148375885869473,
      "windows_gap": 0.016844284492331774,
      "windows_rank": 7,
      "windows_val_bpb": 1.1695762362852233
    },
    {
      "condition": "p06_control",
      "linux_gap": 0.08048479694262811,
      "linux_rank": 12,
      "linux_val_bpb": 1.2774219738563697,
      "mean_params_M": 33.030544,
      "mean_peak_vram_mb": 15320.091796875,
      "mean_rank": 12.0,
      "mean_tokens_M": 76.02176,
      "mean_val_bpb": 1.264903210323677,
      "windows_gap": 0.09965249499809281,
      "windows_rank": 12,
      "windows_val_bpb": 1.2523844467909844
    }
  ],
  "linux_top": "p06_d8_ar48_lr05",
  "num_conditions": 12,
  "prefix": "stage1_5min",
  "spearman_rank_rho": 0.18181818181818177,
  "windows_top": "p06_bridge_d6_ar64"
}


==> anc/analysis/stage2_60min_seed44_seed45_combined_decision.csv <==
condition,mean_rank,mean_val_bpb,sd_val_bpb,mean_gap,max_gap,best_rank,worst_rank,windows_mean_val_bpb,linux_mean_val_bpb,windows_mean_gap,linux_mean_gap,mean_params_M,mean_peak_vram_mb,mean_tokens_M,mean_val_gap_from_best
p06_bridge_best,1.0,0.9879398033950952,0.01771856397341497,0.0,0.0,1,1,0.9726246569096845,1.003254949880506,0.0,0.0,50.332176,18745.20166015625,609.8124799999999,0.0
p06_greedy_winner,2.5,1.0044750317704876,0.02916541461598242,0.016535228375392397,0.02692702577670336,2,3,0.9792230762341961,1.0297269873067791,0.006598419324511662,0.02647203742627313,39.846284,15394.90283203125,790.626304,0.01653522837539234
p06_d8_ar48_lr05,2.5,1.0071178758698283,0.010140681667454802,0.019178072474732993,0.026237837089164495,2,3,0.9984400887396085,1.015795663000048,0.025815431829924018,0.012540713119541969,33.030544,15320.091796875,850.0019199999999,0.01917807247473302
p06_d6_ar64_lr03,4.0,1.025508690007307,0.018875015406553824,0.03756888661221175,0.039607809960690465,4,4,1.0091700889987423,1.0418472910158718,0.036545432089057694,0.038592341135365804,26.345772,12814.99267578125,1081.081856,0.037568886612211694


==> anc/analysis/stage2_60min_seed44_seed45_combined_decision.json <==
{
  "cell_winners": {
    "linux_seed44": "p06_bridge_best",
    "linux_seed45": "p06_bridge_best",
    "windows_seed44": "p06_bridge_best",
    "windows_seed45": "p06_bridge_best"
  },
  "combined": [
    {
      "best_rank": 1,
      "condition": "p06_bridge_best",
      "linux_mean_gap": 0.0,
      "linux_mean_val_bpb": 1.003254949880506,
      "max_gap": 0.0,
      "mean_gap": 0.0,
      "mean_params_M": 50.332176,
      "mean_peak_vram_mb": 18745.20166015625,
      "mean_rank": 1.0,
      "mean_tokens_M": 609.8124799999999,
      "mean_val_bpb": 0.9879398033950952,
      "mean_val_gap_from_best": 0.0,
      "sd_val_bpb": 0.01771856397341497,
      "windows_mean_gap": 0.0,
      "windows_mean_val_bpb": 0.9726246569096845,
      "worst_rank": 1
    },
    {
      "best_rank": 2,
      "condition": "p06_greedy_winner",
      "linux_mean_gap": 0.02647203742627313,
      "linux_mean_val_bpb": 1.0297269873067791,
      "max_gap": 0.02692702577670336,
      "mean_gap": 0.016535228375392397,
      "mean_params_M": 39.846284,
      "mean_peak_vram_mb": 15394.90283203125,
      "mean_rank": 2.5,
      "mean_tokens_M": 790.626304,
      "mean_val_bpb": 1.0044750317704876,
      "mean_val_gap_from_best": 0.01653522837539234,
      "sd_val_bpb": 0.02916541461598242,
      "windows_mean_gap": 0.006598419324511662,
      "windows_mean_val_bpb": 0.9792230762341961,
      "worst_rank": 3
    },
    {
      "best_rank": 2,
      "condition": "p06_d8_ar48_lr05",
      "linux_mean_gap": 0.012540713119541969,
      "linux_mean_val_bpb": 1.015795663000048,
      "max_gap": 0.026237837089164495,
      "mean_gap": 0.019178072474732993,
      "mean_params_M": 33.030544,
      "mean_peak_vram_mb": 15320.091796875,
      "mean_rank": 2.5,
      "mean_tokens_M": 850.0019199999999,
      "mean_val_bpb": 1.0071178758698283,
      "mean_val_gap_from_best": 0.01917807247473302,
      "sd_val_bpb": 0.010140681667454802,
      "windows_mean_gap": 0.025815431829924018,
      "windows_mean_val_bpb": 0.9984400887396085,
      "worst_rank": 3
    },
    {
      "best_rank": 4,
      "condition": "p06_d6_ar64_lr03",
      "linux_mean_gap": 0.038592341135365804,
      "linux_mean_val_bpb": 1.0418472910158718,
      "max_gap": 0.039607809960690465,
      "mean_gap": 0.03756888661221175,
      "mean_params_M": 26.345772,
      "mean_peak_vram_mb": 12814.99267578125,
      "mean_rank": 4.0,
      "mean_tokens_M": 1081.081856,
      "mean_val_bpb": 1.025508690007307,
      "mean_val_gap_from_best": 0.037568886612211694,
      "sd_val_bpb": 0.018875015406553824,
      "windows_mean_gap": 0.036545432089057694,
      "windows_mean_val_bpb": 1.0091700889987423,
      "worst_rank": 4
    }
  ],
  "decision": {
    "basis": "p06_bridge_best won every host-seed cell; p06_greedy_winner remains the Staged Factorial Screening for Budget-Constrained Micro-Pretraining greedy comparator and is near-best on Windows; p06_d8_ar48_lr05 is the best cheaper architecture and remains under the 0.020 mean-gap threshold; p06_d6_ar64_lr03 is dominated at this gate.",
    "do_not_promote": [
      "p06_d6_ar64_lr03"
    ],
    "promote_to_stage3_12h": [
      "p06_bridge_best",
      "p06_greedy_winner",
      "p06_d8_ar48_lr05"
    ]
  },
  "inputs": [
    "investigation\\paper-06-cost-efficient-promotion-rules-2026-04-27\\remote-results\\windows_stage2_60min_seed44_gate4_summary.csv",
    "investigation\\paper-06-cost-efficient-promotion-rules-2026-04-27\\remote-results\\linux_stage2_60min_seed44_gate4_summary.csv",
    "investigation\\paper-06-cost-efficient-promotion-rules-2026-04-27\\remote-results\\windows_stage2_60min_seed45_gate4_summary.csv",
    "investigation\\paper-06-cost-efficient-promotion-rules-2026-04-27\\remote-results\\linux_stage2_60min_seed45_gate4_summary.csv"
  ],
  "num_host_seed_cells": 4
}


==> anc/analysis/stage3_12h_seed46_seed47_combined_cells.csv <==
host,seed,condition,run_id,val_bpb,num_params_M,peak_vram_mb,total_tokens_M,training_seconds,total_seconds,rank,gap_from_cell_best,gap_from_bridge
linux,46,p06_bridge_best,stage3_12h_seed46_anchor3_p06_bridge_best_s46_t43200,0.937029173269982,50.332176,14302.4521484375,6442.975232,43200.9663271904,43267.921260118484,1,0.0,0.0
linux,46,p06_greedy_winner,stage3_12h_seed46_anchor3_p06_greedy_winner_s46_t43200,0.9599557423644435,39.846284,11270.9033203125,8368.9472,43200.35977268219,43256.74474644661,2,0.022926569094461446,0.022926569094461446
linux,46,p06_d8_ar48_lr05,stage3_12h_seed46_anchor3_p06_d8_ar48_lr05_s46_t43200,0.9668029672554542,33.030544,11222.02978515625,9604.694016,43200.803441524506,43258.646023750305,3,0.029773793985472197,0.029773793985472197
windows,46,p06_bridge_best,stage3_12h_seed46_anchor3_p06_bridge_best_s46_t43200,0.9264704982169304,50.332176,23187.951171875,8096.841728,43200.985899209976,43288.42313289642,1,0.0,0.0
windows,46,p06_greedy_winner,stage3_12h_seed46_anchor3_p06_greedy_winner_s46_t43200,0.9419862065701614,39.846284,19518.90234375,10359.406592,43200.35254216194,43280.253465652466,2,0.015515708353231017,0.015515708353231017
windows,46,p06_d8_ar48_lr05,stage3_12h_seed46_anchor3_p06_d8_ar48_lr05_s46_t43200,0.9593026312045225,33.030544,19418.15380859375,10418.388992,43200.26458930969,43278.90844964981,3,0.03283213298759213,0.03283213298759213
linux,47,p06_bridge_best,stage3b_12h_seed47_anchor3_p06_bridge_best_s47_t43200,0.9378692173394537,50.332176,14302.4521484375,6469.451776,43201.01753640175,43267.45731258392,1,0.0,0.0
linux,47,p06_greedy_winner,stage3b_12h_seed47_anchor3_p06_greedy_winner_s47_t43200,0.9603387432616589,39.846284,11270.9033203125,8622.964736,43200.70188355446,43256.88884997368,2,0.02246952592220519,0.02246952592220519
linux,47,p06_d8_ar48_lr05,stage3b_12h_seed47_anchor3_p06_d8_ar48_lr05_s47_t43200,0.9695175964167078,33.030544,11222.02978515625,9921.363968,43201.06403255463,43258.45084857941,3,0.03164837907725404,0.03164837907725404
windows,47,p06_bridge_best,stage3b_12h_seed47_anchor3_p06_bridge_best_s47_t43200,0.9262896993639781,50.332176,23187.951171875,8092.123136,43200.51876926422,43287.624106645584,1,0.0,0.0
windows,47,p06_greedy_winner,stage3b_12h_seed47_anchor3_p06_greedy_winner_s47_t43200,0.9425524473695905,39.846284,19518.90234375,10362.028032,43200.05351448059,43278.291967630386,2,0.01626274800561245,0.01626274800561245
windows,47,p06_d8_ar48_lr05,stage3b_12h_seed47_anchor3_p06_d8_ar48_lr05_s47_t43200,0.9631801346656619,33.030544,19418.15380859375,10416.029696,43200.17482185364,43278.85224890709,3,0.03689043530168379,0.03689043530168379


==> anc/analysis/stage3_12h_seed46_seed47_combined_decision.json <==
{
  "bridge_seed_stable": true,
  "bridge_win_count": 4,
  "conditions": [
    "p06_bridge_best",
    "p06_greedy_winner",
    "p06_d8_ar48_lr05"
  ],
  "d8_mean_gap_within_cheap_threshold": false,
  "greedy_near_equivalent_all_cells": false,
  "num_host_seed_cells": 4,
  "seed_host_spearman": {
    "seed46": 1.0,
    "seed47": 1.0
  },
  "source_rule": "PREANALYSIS_STAGE3B_12H_SEED47_2026-04-30.md",
  "summary": [
    {
      "best_rank": 1,
      "cell_gaps_from_bridge": "windows_s46=0.000000000;linux_s46=0.000000000;windows_s47=0.000000000;linux_s47=0.000000000",
      "cell_ranks": "windows_s46=1;linux_s46=1;windows_s47=1;linux_s47=1",
      "cell_vals": "windows_s46=0.926470498;linux_s46=0.937029173;windows_s47=0.926289699;linux_s47=0.937869217",
      "condition": "p06_bridge_best",
      "max_gap_from_bridge": 0.0,
      "mean_gap_from_bridge": 0.0,
      "mean_params_M": 50.332176,
      "mean_peak_vram_mb": 18745.20166015625,
      "mean_rank": 1.0,
      "mean_total_tokens_M": 7275.347968,
      "mean_training_seconds": 43200.872133016586,
      "mean_val_bpb": 0.9319146470475861,
      "n_cells": 4,
      "sd_val_bpb": 0.006400366624239193,
      "win_count": 4,
      "worst_rank": 1
    },
    {
      "best_rank": 2,
      "cell_gaps_from_bridge": "windows_s46=0.015515708;linux_s46=0.022926569;windows_s47=0.016262748;linux_s47=0.022469526",
      "cell_ranks": "windows_s46=2;linux_s46=2;windows_s47=2;linux_s47=2",
      "cell_vals": "windows_s46=0.941986207;linux_s46=0.959955742;windows_s47=0.942552447;linux_s47=0.960338743",
      "condition": "p06_greedy_winner",
      "max_gap_from_bridge": 0.022926569094461446,
      "mean_gap_from_bridge": 0.019293637843877526,
      "mean_params_M": 39.846284,
      "mean_peak_vram_mb": 15394.90283203125,
      "mean_rank": 2.0,
      "mean_total_tokens_M": 9428.33664,
      "mean_training_seconds": 43200.366928219795,
      "mean_val_bpb": 0.9512082848914636,
      "n_cells": 4,
      "sd_val_bpb": 0.01032559173543674,
      "win_count": 0,
      "worst_rank": 2
    },
    {
      "best_rank": 3,
      "cell_gaps_from_bridge": "windows_s46=0.032832133;linux_s46=0.029773794;windows_s47=0.036890435;linux_s47=0.031648379",
      "cell_ranks": "windows_s46=3;linux_s46=3;windows_s47=3;linux_s47=3",
      "cell_vals": "windows_s46=0.959302631;linux_s46=0.966802967;windows_s47=0.963180135;linux_s47=0.969517596",
      "condition": "p06_d8_ar48_lr05",
      "max_gap_from_bridge": 0.03689043530168379,
      "mean_gap_from_bridge": 0.03278618533800054,
      "mean_params_M": 33.030544,
      "mean_peak_vram_mb": 15320.091796875,
      "mean_rank": 3.0,
      "mean_total_tokens_M": 10090.119168,
      "mean_training_seconds": 43200.576721310616,
      "mean_val_bpb": 0.9647008323855866,
      "n_cells": 4,
      "sd_val_bpb": 0.0044374649027435235,
      "win_count": 0,
      "worst_rank": 3
    }
  ],
  "thresholds": {
    "d8_mean_cheaper_architecture_gap": 0.02,
    "greedy_both_host_near_equivalence_gap": 0.01
  }
}


==> anc/analysis/stage3_12h_seed46_seed47_combined_summary.csv <==
condition,n_cells,win_count,mean_rank,best_rank,worst_rank,mean_val_bpb,sd_val_bpb,mean_gap_from_bridge,max_gap_from_bridge,mean_params_M,mean_peak_vram_mb,mean_total_tokens_M,mean_training_seconds,cell_ranks,cell_vals,cell_gaps_from_bridge
p06_bridge_best,4,4,1.0,1,1,0.9319146470475861,0.006400366624239193,0.0,0.0,50.332176,18745.20166015625,7275.347968,43200.872133016586,windows_s46=1;linux_s46=1;windows_s47=1;linux_s47=1,windows_s46=0.926470498;linux_s46=0.937029173;windows_s47=0.926289699;linux_s47=0.937869217,windows_s46=0.000000000;linux_s46=0.000000000;windows_s47=0.000000000;linux_s47=0.000000000
p06_greedy_winner,4,0,2.0,2,2,0.9512082848914636,0.01032559173543674,0.019293637843877526,0.022926569094461446,39.846284,15394.90283203125,9428.33664,43200.366928219795,windows_s46=2;linux_s46=2;windows_s47=2;linux_s47=2,windows_s46=0.941986207;linux_s46=0.959955742;windows_s47=0.942552447;linux_s47=0.960338743,windows_s46=0.015515708;linux_s46=0.022926569;windows_s47=0.016262748;linux_s47=0.022469526
p06_d8_ar48_lr05,4,0,3.0,3,3,0.9647008323855866,0.0044374649027435235,0.03278618533800054,0.03689043530168379,33.030544,15320.091796875,10090.119168,43200.576721310616,windows_s46=3;linux_s46=3;windows_s47=3;linux_s47=3,windows_s46=0.959302631;linux_s46=0.966802967;windows_s47=0.963180135;linux_s47=0.969517596,windows_s46=0.032832133;linux_s46=0.029773794;windows_s47=0.036890435;linux_s47=0.031648379


==> anc/control/README.txt <==
Portable analysis and figure-support scripts. Host-local launchers are intentionally excluded.


==> anc/control/analyze_p06_offline_readiness_checks.py <==
from __future__ import annotations

import csv
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
ANALYSIS = ROOT / "analysis"
REMOTE_RESULTS = ROOT / "remote-results"

THRESHOLDS = [0.005, 0.010, 0.015, 0.020, 0.030]
FINAL_WINNER = "p06_bridge_best"


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as f:
        return list(csv.DictReader(f))


def write_csv(path: Path, rows: list[dict[str, object]], fieldnames: list[str]) -> None:
    with path.open("w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)


def write_json(path: Path, data: object) -> None:
    path.write_text(json.dumps(data, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def as_float(row: dict[str, str], *names: str) -> float | None:
    for name in names:
        value = row.get(name)
        if value not in (None, ""):
            return float(value)
    return None


def threshold_sensitivity() -> tuple[list[dict[str, object]], dict[str, object]]:
    stage_files = [
        ("60min_seed44_seed45", ANALYSIS / "stage2_60min_seed44_seed45_combined_decision.csv"),
        ("12h_seed46_seed47", ANALYSIS / "stage3_12h_seed46_seed47_combined_summary.csv"),
    ]
    rows: list[dict[str, object]] = []
    compact: dict[str, object] = {}

    for stage_name, path in stage_files:
        records = read_csv(path)
        stage_summary: dict[str, object] = {}
        for record in records:
            condition = record["condition"]
            if condition == FINAL_WINNER:
                continue
            mean_gap = as_float(record, "mean_gap_from_bridge", "mean_gap", "mean_val_gap_from_best")
            max_gap = as_float(record, "max_gap_from_bridge", "max_gap")
            metrics = {"mean_gap": mean_gap, "max_gap": max_gap}
            condition_summary: dict[str, object] = {}
            for metric, observed in metrics.items():
                if observed is None:
                    continue
                first_pass = None
                for threshold in THRESHOLDS:
                    passed = observed <= threshold
                    if passed and first_pass is None:
                        first_pass = threshold
                    rows.append(
                        {
                            "stage": stage_name,
                            "condition": condition,
                            "metric": metric,
                            "observed_gap": f"{observed:.9f}",
                            "threshold": f"{threshold:.3f}",
                            "passes": str(passed).lower(),
                        }
                    )
                condition_summary[metric] = {
                    "observed_gap": observed,
                    "first_passing_threshold": first_pass,
                }
            stage_summary[condition] = condition_summary
        compact[stage_name] = stage_summary

    return rows, compact


def promotion_survival() -> tuple[list[dict[str, object]], dict[str, object]]:
    stages = [
        (
            "10min_seed42_seed43_top9",
            "10min",
            ANALYSIS / "stage1_10min_seed42_seed43_top9_promotion_summary.csv",
            ANALYSIS / "stage1_10min_seed42_seed43_top9_promotion_decision.json",
        ),
        (
            "60min_seed44_seed45_gate4",
            "60min",
            ANALYSIS / "stage2_60min_seed44_seed45_combined_decision.csv",
            ANALYSIS / "stage2_60min_seed44_seed45_combined_decision.json",
        ),
        (
            "12h_seed46_seed47_anchor3",
            "12h",
            ANALYSIS / "stage3_12h_seed46_seed47_combined_summary.csv",
            ANALYSIS / "stage3_12h_seed46_seed47_combined_decision.json",
        ),
    ]

    rows: list[dict[str, object]] = []
    compact: dict[str, object] = {}
    for stage_name, duration, summary_path, decision_path in stages:
        records = read_csv(summary_path)
        records_sorted = sorted(
            records,
            key=lambda r: (
                as_float(r, "mean_val_bpb") if as_float(r, "mean_val_bpb") is not None else float("inf")
            ),
        )
        best_by_mean = records_sorted[0]["condition"] if records_sorted else ""
        final = next((r for r in records if r["condition"] == FINAL_WINNER), None)
        promoted_next: list[str] = []
        if decision_path.exists():
            decision = json.loads(decision_path.read_text(encoding="utf-8"))
            promoted_next = (
                decision.get("selected_for_60min")
                or decision.get("decision", {}).get("promote_to_stage3_12h")
                or decision.get("conditions")
                or []
            )
        row = {
            "stage": stage_name,
            "duration": duration,
            "n_conditions_observed": len(records),
            "best_by_mean_val_bpb": best_by_mean,
            "final_winner_observed": str(final is not None).lower(),
            "final_winner_rank_metric": final.get("mean_rank", "") if final else "",
            "final_winner_gap_metric": (
                final.get("gap_from_best_mean_val_bpb")
                or final.get("mean_gap_from_bridge")
                or final.get("mean_gap")
                or ""
            )
            if final
            else "",
            "promoted_next": ";".join(promoted_next),
            "final_winner_promoted_next": str(FINAL_WINNER in promoted_next).lower() if promoted_next else "",
        }
        rows.append(row)
        compact[stage_name] = row

    return rows, compact


def budget_counterfactual() -> tuple[list[dict[str, object]], dict[str, object]]:
    observed: dict[tuple[str, str], float] = {}
    for path in REMOTE_RESULTS.glob("*.csv"):
        host = path.name.split("_", 1)[0]
        for row in read_csv(path):
            if row.get("status") != "ok":
                continue
            run_id = row.get("run_id", "")
            training_seconds = as_float(row, "training_seconds")
            if not run_id or training_seconds is None:
                continue
            observed[(host, run_id)] = training_seconds

    actual_gpu_hours = sum(observed.values()) / 3600.0
    stage3_actual_gpu_hours = 3 * 2 * 2 * 12.0
    counterfactuals = [
        {
            "scenario": "actual_observed_all_recorded_remote_training",
            "gpu_hours": actual_gpu_hours,
            "saved_vs_actual": 0.0,
            "note": "Sum of unique host/run_id training_seconds in remote-results.",
        },
        {
            "scenario": "actual_stage3_and_stage3b_anchor_confirmation",
            "gpu_hours": stage3_actual_gpu_hours,
            "saved_vs_actual": 0.0,
            "note": "3 anchors x 2 hosts x 2 seeds x 12h.",
        },
        {
            "scenario": "counterfactual_continue_all_stage2_gate4_to_12h_two_seeds_two_hosts",
            "gpu_hours": 4 * 2 * 2 * 12.0,
            "saved_vs_actual": (4 * 2 * 2 * 12.0) - stage3_actual_gpu_hours,
            "note": "Would keep the dropped 60-minute candidate through both 12h seeds.",
        },
        {
            "scenario": "counterfactual_continue_all_stage1_top9_to_12h_two_seeds_two_hosts",
            "gpu_hours": 9 * 2 * 2 * 12.0,
            "saved_vs_actual": (9 * 2 * 2 * 12.0) - stage3_actual_gpu_hours,
            "note": "Would continue all 10-minute top9 candidates through both 12h seeds.",
        },
    ]
    rows = [
        {
            "scenario": item["scenario"],
            "gpu_hours": f"{item['gpu_hours']:.3f}",
            "saved_vs_actual_stage3_gpu_hours": f"{item['saved_vs_actual']:.3f}",
            "note": item["note"],
        }
        for item in counterfactuals
    ]
    return rows, {"unique_observed_runs": len(observed), "counterfactuals": counterfactuals}


def stage0_smoke_summary() -> tuple[list[dict[str, object]], dict[str, object]]:
    rows_by_condition: dict[str, list[dict[str, str]]] = {}
    for host in ["windows", "linux"]:
        path = REMOTE_RESULTS / f"{host}_stage0_summary.csv"
        for row in read_csv(path):
            if row.get("status") != "ok":
                continue
            run_id = row["run_id"]
            condition = run_id.removeprefix("stage0_").removesuffix("_s42_t120")
            copied = dict(row)
            copied["host"] = host
            copied["condition"] = condition
            rows_by_condition.setdefault(condition, []).append(copied)

    rows: list[dict[str, object]] = []
    compact: dict[str, object] = {}
    for condition, records in sorted(rows_by_condition.items()):
        vals = [float(row["val_bpb"]) for row in records]
        params = [float(row["num_params_M"]) for row in records]
        tokens = [float(row["total_tokens_M"]) for row in records]
        hosts = ";".join(sorted(row["host"] for row in records))
        item = {
            "condition": condition,
            "n_hosts": len(records),
            "hosts": hosts,
            "mean_val_bpb": sum(vals) / len(vals),
            "windows_val_bpb": next((float(row["val_bpb"]) for row in records if row["host"] == "windows"), ""),
            "linux_val_bpb": next((float(row["val_bpb"]) for row in records if row["host"] == "linux"), ""),
            "mean_params_M": sum(params) / len(params),
            "mean_total_tokens_M": sum(tokens) / len(tokens),
        }
        rows.append(
            {
                "condition": item["condition"],
                "n_hosts": item["n_hosts"],
                "hosts": item["hosts"],
                "mean_val_bpb": f"{item['mean_val_bpb']:.9f}",
                "windows_val_bpb": f"{item['windows_val_bpb']:.9f}" if item["windows_val_bpb"] != "" else "",
                "linux_val_bpb": f"{item['linux_val_bpb']:.9f}" if item["linux_val_bpb"] != "" else "",
                "mean_params_M": f"{item['mean_params_M']:.6f}",
                "mean_total_tokens_M": f"{item['mean_total_tokens_M']:.6f}",
            }
        )
        compact[condition] = item
    rows.sort(key=lambda row: float(row["mean_val_bpb"]))
    return rows, compact


def main() -> None:
    threshold_rows, threshold_json = threshold_sensitivity()
    survival_rows, survival_json = promotion_survival()
    budget_rows, budget_json = budget_counterfactual()
    stage0_rows, stage0_json = stage0_smoke_summary()

    write_csv(
        ANALYSIS / "p06_threshold_sensitivity_2026-05-02.csv",
        threshold_rows,
        ["stage", "condition", "metric", "observed_gap", "threshold", "passes"],
    )
    write_json(ANALYSIS / "p06_threshold_sensitivity_2026-05-02.json", threshold_json)

    write_csv(
        ANALYSIS / "p06_promotion_survival_2026-05-02.csv",
        survival_rows,
        [
            "stage",
            "duration",
            "n_conditions_observed",
            "best_by_mean_val_bpb",
            "final_winner_observed",
            "final_winner_rank_metric",
            "final_winner_gap_metric",
            "promoted_next",
            "final_winner_promoted_next",
        ],
    )
    write_json(ANALYSIS / "p06_promotion_survival_2026-05-02.json", survival_json)

    write_csv(
        ANALYSIS / "p06_budget_counterfactual_2026-05-02.csv",
        budget_rows,
        ["scenario", "gpu_hours", "saved_vs_actual_stage3_gpu_hours", "note"],
    )
    write_json(ANALYSIS / "p06_budget_counterfactual_2026-05-02.json", budget_json)

    write_csv(
        ANALYSIS / "p06_stage0_smoke_summary_2026-05-02.csv",
        stage0_rows,
        [
            "condition",
            "n_hosts",
            "hosts",
            "mean_val_bpb",
            "windows_val_bpb",
            "linux_val_bpb",
            "mean_params_M",
            "mean_total_tokens_M",
        ],
    )
    write_json(ANALYSIS / "p06_stage0_smoke_summary_2026-05-02.json", stage0_json)

    print("Wrote offline readiness checks to", ANALYSIS)


if __name__ == "__main__":
    main()


==> anc/control/analyze_stage3_12h_seed46_seed47.py <==
from __future__ import annotations

import argparse
import csv
import json
import statistics
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]

CONDITIONS = [
    "p06_bridge_best",
    "p06_greedy_winner",
    "p06_d8_ar48_lr05",
]

INPUTS = [
    ("windows", 46, ROOT / "remote-results" / "windows_stage3_12h_seed46_anchor3_summary.csv"),
    ("linux", 46, ROOT / "remote-results" / "linux_stage3_12h_seed46_anchor3_summary.csv"),
    ("windows", 47, ROOT / "remote-results" / "windows_stage3b_12h_seed47_anchor3_summary.csv"),
    ("linux", 47, ROOT / "remote-results" / "linux_stage3b_12h_seed47_anchor3_summary.csv"),
]


def condition_from_run_id(run_id: str) -> str:
    matches = [condition for condition in CONDITIONS if f"_{condition}_" in run_id]
    if len(matches) != 1:
        raise ValueError(f"Could not identify condition from run_id={run_id!r}")
    return matches[0]


def read_input(host: str, seed: int, path: Path) -> list[dict[str, object]]:
    if not path.exists():
        raise FileNotFoundError(f"Missing required summary for {host} seed {seed}: {path}")

    with path.open(newline="", encoding="utf-8-sig") as fh:
        rows = list(csv.DictReader(fh))

    cells: list[dict[str, object]] = []
    for row in rows:
        condition = condition_from_run_id(row["run_id"])
        cells.append(
            {
                "host": host,
                "seed": seed,
                "condition": condition,
                "run_id": row["run_id"],
                "val_bpb": float(row["val_bpb"]),
                "num_params_M": float(row["num_params_M"]),
                "peak_vram_mb": float(row["peak_vram_mb"]),
                "total_tokens_M": float(row["total_tokens_M"]),
                "training_seconds": float(row["training_seconds"]),
                "total_seconds": float(row["total_seconds"]),
            }
        )

    found = {str(row["condition"]) for row in cells}
    missing = sorted(set(CONDITIONS) - found)
    extra = sorted(found - set(CONDITIONS))
    if missing or extra:
        raise ValueError(f"{path} condition mismatch: missing={missing}, extra={extra}")

    cells.sort(key=lambda item: float(item["val_bpb"]))
    best = float(cells[0]["val_bpb"])
    for rank, item in enumerate(cells, start=1):
        item["rank"] = rank
        item["gap_from_cell_best"] = float(item["val_bpb"]) - best
    return cells


def add_bridge_gaps(cells: list[dict[str, object]]) -> None:
    by_cell_condition = {
        (str(row["host"]), int(row["seed"]), str(row["condition"])): row for row in cells
    }
    for row in cells:
        bridge = by_cell_condition[(str(row["host"]), int(row["seed"]), "p06_bridge_best")]
        row["gap_from_bridge"] = float(row["val_bpb"]) - float(bridge["val_bpb"])


def summarize(cells: list[dict[str, object]]) -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    for condition in CONDITIONS:
        subset = [row for row in cells if row["condition"] == condition]
        vals = [float(row["val_bpb"]) for row in subset]
        ranks = [int(row["rank"]) for row in subset]
        gaps = [float(row["gap_from_bridge"]) for row in subset]
        params = [float(row["num_params_M"]) for row in subset]
        vrams = [float(row["peak_vram_mb"]) for row in subset]
        tokens = [float(row["total_tokens_M"]) for row in subset]
        seconds = [float(row["training_seconds"]) for row in subset]
        rows.append(
            {
                "condition": condition,
                "n_cells": len(subset),
                "win_count": sum(1 for rank in ranks if rank == 1),
                "mean_rank": statistics.fmean(ranks),
                "best_rank": min(ranks),
                "worst_rank": max(ranks),
                "mean_val_bpb": statistics.fmean(vals),
                "sd_val_bpb": statistics.stdev(vals) if len(vals) > 1 else 0.0,
                "mean_gap_from_bridge": statistics.fmean(gaps),
                "max_gap_from_bridge": max(gaps),
                "mean_params_M": statistics.fmean(params),
                "mean_peak_vram_mb": statistics.fmean(vrams),
                "mean_total_tokens_M": statistics.fmean(tokens),
                "mean_training_seconds": statistics.fmean(seconds),
                "cell_ranks": ";".join(f"{row['host']}_s{row['seed']}={row['rank']}" for row in subset),
                "cell_vals": ";".join(f"{row['host']}_s{row['seed']}={float(row['val_bpb']):.9f}" for row in subset),
                "cell_gaps_from_bridge": ";".join(
                    f"{row['host']}_s{row['seed']}={float(row['gap_from_bridge']):.9f}" for row in subset
                ),
            }
        )
    rows.sort(key=lambda item: (float(item["mean_rank"]), float(item["mean_val_bpb"])))
    return rows


def spearman_for_pair(windows_rows: list[dict[str, object]], linux_rows: list[dict[str, object]]) -> float:
    win_rank = {str(row["condition"]): int(row["rank"]) for row in windows_rows}
    lin_rank = {str(row["condition"]): int(row["rank"]) for row in linux_rows}
    diffs = [win_rank[condition] - lin_rank[condition] for condition in CONDITIONS]
    n = len(diffs)
    return 1 - 6 * sum(diff * diff for diff in diffs) / (n * (n * n - 1))


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out-prefix", default="stage3_12h_seed46_seed47_combined")
    args = parser.parse_args()

    cells: list[dict[str, object]] = []
    by_host_seed: dict[tuple[str, int], list[dict[str, object]]] = {}
    for host, seed, path in INPUTS:
        cell_rows = read_input(host, seed, path)
        cells.extend(cell_rows)
        by_host_seed[(host, seed)] = cell_rows

    add_bridge_gaps(cells)
    summaries = summarize(cells)
    by_condition = {str(row["condition"]): row for row in summaries}

    seed_host_rhos = {
        f"seed{seed}": spearman_for_pair(by_host_seed[("windows", seed)], by_host_seed[("linux", seed)])
        for seed in [46, 47]
    }

    decision = {
        "source_rule": "PREANALYSIS_STAGE3B_12H_SEED47_2026-04-30.md",
        "num_host_seed_cells": len({(str(row["host"]), int(row["seed"])) for row in cells}),
        "conditions": CONDITIONS,
        "seed_host_spearman": seed_host_rhos,
        "bridge_win_count": by_condition["p06_bridge_best"]["win_count"],
        "bridge_seed_stable": by_condition["p06_bridge_best"]["win_count"] == 4,
        "greedy_near_equivalent_all_cells": by_condition["p06_greedy_winner"]["max_gap_from_bridge"] <= 0.010,
        "d8_mean_gap_within_cheap_threshold": by_condition["p06_d8_ar48_lr05"]["mean_gap_from_bridge"] <= 0.020,
        "thresholds": {
            "greedy_both_host_near_equivalence_gap": 0.010,
            "d8_mean_cheaper_architecture_gap": 0.020,
        },
        "summary": summaries,
    }

    out_dir = ROOT / "analysis"
    cells_path = out_dir / f"{args.out_prefix}_cells.csv"
    summary_path = out_dir / f"{args.out_prefix}_summary.csv"
    decision_path = out_dir / f"{args.out_prefix}_decision.json"

    cells.sort(key=lambda item: (int(item["seed"]), str(item["host"]), int(item["rank"])))
    write_csv(cells_path, cells)
    write_csv(summary_path, summaries)
    decision_path.write_text(json.dumps(decision, indent=2, sort_keys=True), encoding="utf-8")

    print(
        json.dumps(
            {
                "cells": str(cells_path),
                "summary": str(summary_path),
                "decision": str(decision_path),
                "bridge_seed_stable": decision["bridge_seed_stable"],
                "greedy_near_equivalent_all_cells": decision["greedy_near_equivalent_all_cells"],
                "d8_mean_gap_within_cheap_threshold": decision["d8_mean_gap_within_cheap_threshold"],
            },
            indent=2,
        )
    )


if __name__ == "__main__":
    main()


==> anc/control/analyze_stage_summary.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path


NUMERIC_FIELDS = [
    "val_bpb",
    "num_params_M",
    "peak_vram_mb",
    "total_tokens_M",
    "training_seconds",
    "total_seconds",
]


def read_rows(path: Path, host: str, prefix: str) -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    with path.open(newline="", encoding="utf-8") as fh:
        for row in csv.DictReader(fh):
            item: dict[str, object] = dict(row)
            item["host"] = host
            item["condition"] = str(row["run_id"]).removeprefix(prefix + "_").rsplit("_s", 1)[0]
            for field in NUMERIC_FIELDS:
                item[field] = float(row[field])
            rows.append(item)
    return rows


def rank_rows(rows: list[dict[str, object]]) -> list[dict[str, object]]:
    ranked = sorted(rows, key=lambda item: float(item["val_bpb"]))
    best = float(ranked[0]["val_bpb"])
    for index, item in enumerate(ranked, start=1):
        item["rank"] = index
        item["gap_from_host_best"] = float(item["val_bpb"]) - best
    return ranked


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--windows", required=True)
    parser.add_argument("--linux", required=True)
    parser.add_argument("--prefix", default="stage1_5min")
    parser.add_argument("--out-csv", required=True)
    parser.add_argument("--out-json", required=True)
    args = parser.parse_args()

    all_rows = (
        read_rows(Path(args.windows), "windows", args.prefix)
        + read_rows(Path(args.linux), "linux", args.prefix)
    )

    ranked_by_host = {
        "windows": rank_rows([item for item in all_rows if item["host"] == "windows"]),
        "linux": rank_rows([item for item in all_rows if item["host"] == "linux"]),
    }
    rank_lookup = {
        host: {str(item["condition"]): int(item["rank"]) for item in rows}
        for host, rows in ranked_by_host.items()
    }

    conditions = sorted({str(item["condition"]) for item in all_rows})
    combined: list[dict[str, object]] = []
    for condition in conditions:
        pair = [item for item in all_rows if item["condition"] == condition]
        by_host = {str(item["host"]): item for item in pair}
        windows = by_host["windows"]
        linux = by_host["linux"]
        combined.append(
            {
                "condition": condition,
                "windows_rank": rank_lookup["windows"][condition],
                "linux_rank": rank_lookup["linux"][condition],
                "mean_rank": (rank_lookup["windows"][condition] + rank_lookup["linux"][condition]) / 2,
                "windows_val_bpb": windows["val_bpb"],
                "linux_val_bpb": linux["val_bpb"],
                "mean_val_bpb": (float(windows["val_bpb"]) + float(linux["val_bpb"])) / 2,
                "windows_gap": windows["gap_from_host_best"],
                "linux_gap": linux["gap_from_host_best"],
                "mean_params_M": (float(windows["num_params_M"]) + float(linux["num_params_M"])) / 2,
                "mean_peak_vram_mb": (float(windows["peak_vram_mb"]) + float(linux["peak_vram_mb"])) / 2,
                "mean_tokens_M": (float(windows["total_tokens_M"]) + float(linux["total_tokens_M"])) / 2,
            }
        )

    combined.sort(key=lambda item: (float(item["mean_rank"]), float(item["mean_val_bpb"])))

    diffs = [
        rank_lookup["windows"][condition] - rank_lookup["linux"][condition]
        for condition in conditions
    ]
    n = len(diffs)
    spearman = 1 - 6 * sum(diff * diff for diff in diffs) / (n * (n * n - 1))

    out_csv = Path(args.out_csv)
    out_csv.parent.mkdir(parents=True, exist_ok=True)
    with out_csv.open("w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(combined[0].keys()))
        writer.writeheader()
        writer.writerows(combined)

    out_json = Path(args.out_json)
    out_json.write_text(
        json.dumps(
            {
                "prefix": args.prefix,
                "num_conditions": len(conditions),
                "spearman_rank_rho": spearman,
                "windows_top": ranked_by_host["windows"][0]["condition"],
                "linux_top": ranked_by_host["linux"][0]["condition"],
                "combined": combined,
            },
            indent=2,
            sort_keys=True,
        ),
        encoding="utf-8",
    )

    print(json.dumps({"out_csv": str(out_csv), "out_json": str(out_json), "spearman_rank_rho": spearman}, indent=2))
    print("\nTop combined candidates:")
    for item in combined[:6]:
        print(
            f"{item['condition']:32s} mean_rank={item['mean_rank']:.1f} "
            f"mean_val={item['mean_val_bpb']:.6f} "
            f"ranks=({item['windows_rank']},{item['linux_rank']}) "
            f"params={item['mean_params_M']:.1f} vram={item['mean_peak_vram_mb']:.0f}"
        )


if __name__ == "__main__":
    main()


==> anc/control/apply_stage1_promotion_gate.py <==
from __future__ import annotations

import csv
import json
import statistics
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]

PROMOTED_CONDITIONS = [
    "p06_bridge_d6_ar64",
    "p06_d6_ar64_lr03",
    "p06_d8_ar48_lr05",
    "p06_bridge_best",
    "p06_best_c01",
    "p06_greedy_winner",
    "p06_best_c03",
    "p06_control",
    "p06_small_d4_ar48_lr05",
]

OMITTED_STAGE1_CONDITIONS = [
    "p06_small_d4_ar64_lr05",
    "p06_small_d4_ar72_lr03",
    "p06_small_highbatch_d4_ar64",
]

ALL_STAGE1_CONDITIONS = sorted(PROMOTED_CONDITIONS + OMITTED_STAGE1_CONDITIONS, key=len, reverse=True)

INPUTS = [
    ("windows", 42, ROOT / "remote-results" / "windows_stage1_10min_summary.csv"),
    ("linux", 42, ROOT / "remote-results" / "linux_stage1_10min_summary.csv"),
    ("windows", 43, ROOT / "remote-results" / "windows_stage1_10min_seed43_top9_summary.csv"),
    ("linux", 43, ROOT / "remote-results" / "linux_stage1_10min_seed43_top9_summary.csv"),
]


def condition_from_run_id(run_id: str) -> str:
    matches = [condition for condition in ALL_STAGE1_CONDITIONS if f"_{condition}_" in run_id]
    if len(matches) != 1:
        raise ValueError(f"Could not identify promoted condition from run_id={run_id!r}")
    return matches[0]


def read_cells() -> list[dict[str, object]]:
    cells: list[dict[str, object]] = []
    for host, seed, path in INPUTS:
        with path.open(newline="", encoding="utf-8-sig") as fh:
            rows = list(csv.DictReader(fh))
        selected = []
        for row in rows:
            condition = condition_from_run_id(row["run_id"])
            if condition not in PROMOTED_CONDITIONS:
                continue
            item = {
                "host": host,
                "seed": seed,
                "condition": condition,
                "val_bpb": float(row["val_bpb"]),
                "num_params_M": float(row["num_params_M"]),
                "peak_vram_mb": float(row["peak_vram_mb"]),
                "total_tokens_M": float(row["total_tokens_M"]),
                "tokens_per_second": float(row["total_tokens_M"]) * 1_000_000 / float(row["training_seconds"]),
                "training_seconds": float(row["training_seconds"]),
                "run_id": row["run_id"],
            }
            selected.append(item)
        if len(selected) != len(PROMOTED_CONDITIONS):
            raise ValueError(f"{path} has {len(selected)} promoted rows, expected {len(PROMOTED_CONDITIONS)}")
        selected.sort(key=lambda item: float(item["val_bpb"]))
        best = float(selected[0]["val_bpb"])
        for rank, item in enumerate(selected, start=1):
            item["rank"] = rank
            item["gap_from_cell_best"] = float(item["val_bpb"]) - best
            cells.append(item)
    return cells


def summarize(cells: list[dict[str, object]]) -> list[dict[str, object]]:
    by_condition: dict[str, list[dict[str, object]]] = {condition: [] for condition in PROMOTED_CONDITIONS}
    for cell in cells:
        by_condition[str(cell["condition"])].append(cell)

    summaries = []
    for condition, rows in by_condition.items():
        vals = [float(row["val_bpb"]) for row in rows]
        ranks = [int(row["rank"]) for row in rows]
        params = [float(row["num_params_M"]) for row in rows]
        vrams = [float(row["peak_vram_mb"]) for row in rows]
        tokens = [float(row["total_tokens_M"]) for row in rows]
        tokens_per_second = [float(row["tokens_per_second"]) for row in rows]
        summaries.append(
            {
                "condition": condition,
                "n_cells": len(rows),
                "mean_val_bpb": statistics.fmean(vals),
                "sd_val_bpb": statistics.stdev(vals) if len(vals) > 1 else 0.0,
                "mean_rank": statistics.fmean(ranks),
                "best_rank": min(ranks),
                "worst_rank": max(ranks),
                "ranked_first_any_cell": any(rank == 1 for rank in ranks),
                "mean_params_M": statistics.fmean(params),
                "mean_peak_vram_mb": statistics.fmean(vrams),
                "mean_total_tokens_M": statistics.fmean(tokens),
                "mean_tokens_per_second": statistics.fmean(tokens_per_second),
                "cell_ranks": ";".join(f"{row['host']}_s{row['seed']}={row['rank']}" for row in rows),
                "cell_vals": ";".join(f"{row['host']}_s{row['seed']}={float(row['val_bpb']):.9f}" for row in rows),
            }
        )

    best_mean_val = min(float(item["mean_val_bpb"]) for item in summaries)
    for item in summaries:
        item["gap_from_best_mean_val_bpb"] = float(item["mean_val_bpb"]) - best_mean_val

    summaries.sort(key=lambda item: (float(item["mean_rank"]), float(item["mean_val_bpb"])))
    return summaries


def select_promotions(summaries: list[dict[str, object]]) -> tuple[list[str], list[dict[str, str]]]:
    selected: list[str] = []
    reasons: list[dict[str, str]] = []

    def add(condition: str, reason: str) -> None:
        if condition not in selected:
            selected.append(condition)
            reasons.append({"condition": condition, "reason": reason})

    by_condition = {str(item["condition"]): item for item in summaries}

    robust = min(summaries, key=lambda item: (float(item["mean_rank"]), float(item["mean_val_bpb"])))
    add(str(robust["condition"]), "robust absolute performer: lowest mean rank across host-seed cells")

    best_loss = min(summaries, key=lambda item: float(item["mean_val_bpb"]))
    add(str(best_loss["condition"]), "best mean-loss performer: lowest mean val_bpb")

    host_sensitive_candidates = [
        item
        for item in summaries
        if str(item["condition"]) not in selected
        and bool(item["ranked_first_any_cell"])
        and float(item["gap_from_best_mean_val_bpb"]) <= 0.010
    ]
    if host_sensitive_candidates:
        host_sensitive = min(
            host_sensitive_candidates,
            key=lambda item: (float(item["mean_rank"]), float(item["mean_val_bpb"])),
        )
        add(str(host_sensitive["condition"]), "host-sensitive performer: ranked first in at least one host-seed cell and within 0.010 val_bpb")

    cheap_candidates = [
        item
        for item in summaries
        if str(item["condition"]) not in selected
        and float(item["gap_from_best_mean_val_bpb"]) <= 0.020
    ]
    if cheap_candidates:
        cheap = min(cheap_candidates, key=lambda item: (float(item["mean_params_M"]), float(item["mean_val_bpb"])))
        add(str(cheap["condition"]), "cheap Pareto sentinel: cheapest remaining candidate within 0.020 val_bpb")
    else:
        small_candidates = [
            item
            for item in summaries
            if str(item["condition"]) not in selected
            and float(item["mean_params_M"]) <= 12.0
        ]
        if small_candidates:
            cheap = min(small_candidates, key=lambda item: float(item["mean_val_bpb"]))
            add(str(cheap["condition"]), "exploratory rejection-test sentinel: best remaining 11.5M-parameter candidate")

    for condition in ["p06_bridge_best", "p06_greedy_winner", "p06_control"]:
        if len(selected) >= 4:
            break
        if condition in by_condition:
            add(condition, "reference/control fill from frozen priority list")

    return selected[:4], reasons[:4]


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    fieldnames = list(rows[0].keys())
    with path.open("w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    out_dir = ROOT / "analysis"
    out_dir.mkdir(parents=True, exist_ok=True)
    cells = read_cells()
    summaries = summarize(cells)
    selected, reasons = select_promotions(summaries)

    cells_path = out_dir / "stage1_10min_seed42_seed43_top9_cells.csv"
    summary_path = out_dir / "stage1_10min_seed42_seed43_top9_promotion_summary.csv"
    decision_path = out_dir / "stage1_10min_seed42_seed43_top9_promotion_decision.json"
    write_csv(cells_path, cells)
    write_csv(summary_path, summaries)
    decision_path.write_text(
        json.dumps(
            {
                "selected_for_60min": selected,
                "selection_reasons": reasons,
                "source_rule": "PREANALYSIS_STAGE1_SEED43_TO_60MIN_2026-04-28.md",
                "num_cells": len(cells),
                "num_conditions": len(summaries),
            },
            indent=2,
            sort_keys=True,
        ),
        encoding="utf-8",
    )

    print(json.dumps({"summary": str(summary_path), "decision": str(decision_path), "selected": selected}, indent=2))


if __name__ == "__main__":
    main()


==> anc/control/generate_paper06_figures.py <==
from __future__ import annotations

import csv
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch


ROOT = Path(__file__).resolve().parent
ANALYSIS = ROOT / "analysis"
FIGURES = ROOT / "figures"


COLORS = {
    "p06_bridge_best": "#245c73",
    "p06_greedy_winner": "#c76b2a",
    "p06_d8_ar48_lr05": "#6d8f3f",
    "p06_d6_ar64_lr03": "#8a5f9e",
    "p06_control": "#7a7a7a",
}

LABELS = {
    "p06_bridge_best": "bridge best",
    "p06_greedy_winner": "greedy",
    "p06_d8_ar48_lr05": "d8/ar48",
    "p06_d6_ar64_lr03": "d6/ar64",
    "p06_control": "control",
}


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8-sig") as fh:
        return list(csv.DictReader(fh))


def save(fig: plt.Figure, stem: str) -> None:
    FIGURES.mkdir(parents=True, exist_ok=True)
    for ext in ["png", "pdf"]:
        fig.savefig(FIGURES / f"{stem}.{ext}", bbox_inches="tight", dpi=180)
    plt.close(fig)


def style_axes(ax: plt.Axes) -> None:
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.grid(axis="y", color="#e6e0d5", linewidth=0.8)
    ax.set_axisbelow(True)


def figure_stage_funnel() -> None:
    stages = [
        ("Stage 0\nsmoke", 3, 0.2),
        ("Stage 1\n5m", 12, 2.0),
        ("Stage 1\n10m s42", 12, 4.0),
        ("Stage 1\n10m s43", 9, 3.0),
        ("Stage 2\n60m s44", 4, 8.0),
        ("Stage 2\n60m s45", 4, 8.0),
        ("Stage 3\n12h s46", 3, 72.0),
        ("Stage 3B\n12h s47", 3, 72.0),
    ]
    labels = [item[0] for item in stages]
    counts = [item[1] for item in stages]
    hours = [item[2] for item in stages]

    fig, ax1 = plt.subplots(figsize=(10.8, 5.6), constrained_layout=False)
    fig.patch.set_facecolor("#fbf7ef")
    ax1.set_facecolor("#fbf7ef")
    fig.subplots_adjust(left=0.08, right=0.90, bottom=0.16, top=0.78)
    fig.text(0.08, 0.955, "Staged promotion funnel", fontsize=14, weight="bold", ha="left", va="top")
    fig.text(
        0.08,
        0.910,
        "The design narrows candidate count before spending 12-hour budgets.",
        fontsize=9,
        color="#4c463f",
        ha="left",
        va="top",
    )
    fig.legend(
        handles=[
            Patch(facecolor="#245c73", edgecolor="none", alpha=0.85, label="conditions evaluated"),
            Line2D([0], [0], color="#c76b2a", marker="o", linewidth=2.2, label="budgeted GPU-hours"),
        ],
        loc="upper left",
        bbox_to_anchor=(0.08, 0.865),
        frameon=False,
        ncol=2,
        fontsize=8,
        handlelength=2.8,
        columnspacing=1.8,
    )

    x = range(len(stages))
    ax1.bar(x, counts, color="#245c73", alpha=0.85)
    ax1.set_ylabel("conditions evaluated", color="#245c73")
    ax1.tick_params(axis="y", labelcolor="#245c73")
    ax1.set_xticks(list(x), labels, rotation=0, fontsize=8)
    style_axes(ax1)

    ax2 = ax1.twinx()
    ax2.plot(x, hours, color="#c76b2a", marker="o", linewidth=2.2)
    ax2.set_ylabel("budgeted GPU-hours", color="#c76b2a")
    ax2.tick_params(axis="y", labelcolor="#c76b2a")
    ax2.spines["top"].set_visible(False)

    save(fig, "p06_stage_promotion_funnel")


def figure_gap_trajectory() -> None:
    stage1 = {row["condition"]: row for row in read_csv(ANALYSIS / "stage1_10min_seed42_seed43_top9_promotion_summary.csv")}
    stage2 = {row["condition"]: row for row in read_csv(ANALYSIS / "stage2_60min_seed44_seed45_combined_decision.csv")}
    stage3 = {row["condition"]: row for row in read_csv(ANALYSIS / "stage3_12h_seed46_seed47_combined_summary.csv")}

    stages = ["10m\n2 seeds", "60m\n2 seeds", "12h\n2 seeds"]
    conditions = ["p06_bridge_best", "p06_greedy_winner", "p06_d8_ar48_lr05", "p06_d6_ar64_lr03"]

    def gap(condition: str, stage_index: int) -> float | None:
        if stage_index == 0:
            row = stage1.get(condition)
            return float(row["gap_from_best_mean_val_bpb"]) if row else None
        if stage_index == 1:
            row = stage2.get(condition)
            return float(row["mean_val_gap_from_best"]) if row else None
        row = stage3.get(condition)
        return float(row["mean_gap_from_bridge"]) if row else None

    fig, ax = plt.subplots(figsize=(8.8, 5.0))
    fig.patch.set_facecolor("#fbf7ef")
    ax.set_facecolor("#fbf7ef")

    for condition in conditions:
        ys = [gap(condition, idx) for idx in range(3)]
        xs = [idx for idx, val in enumerate(ys) if val is not None]
        yv = [val for val in ys if val is not None]
        ax.plot(
            xs,
            yv,
            marker="o",
            linewidth=2.4,
            color=COLORS.get(condition, "#333333"),
            label=LABELS.get(condition, condition),
        )

    ax.axhline(0.010, color="#c76b2a", linestyle="--", linewidth=1.2, label="greedy 0.010 gate")
    ax.axhline(0.020, color="#6d8f3f", linestyle=":", linewidth=1.5, label="cheap 0.020 gate")
    ax.set_xticks([0, 1, 2], stages)
    ax.set_ylabel("mean val_bpb gap from stage best")
    ax.set_title("Early promise separates from 12-hour survival", loc="left", fontsize=14, weight="bold")
    ax.legend(frameon=False, ncol=2, fontsize=8)
    style_axes(ax)

    save(fig, "p06_stage_gap_trajectory")


def figure_long_horizon_cells() -> None:
    cells = read_csv(ANALYSIS / "stage3_12h_seed46_seed47_combined_cells.csv")
    cell_order = ["windows_s46", "linux_s46", "windows_s47", "linux_s47"]
    conditions = ["p06_bridge_best", "p06_greedy_winner", "p06_d8_ar48_lr05"]
    lookup = {
        f"{row['host']}_s{row['seed']}|{row['condition']}": float(row["val_bpb"])
        for row in cells
    }

    fig, ax = plt.subplots(figsize=(9.2, 5.0))
    fig.patch.set_facecolor("#fbf7ef")
    ax.set_facecolor("#fbf7ef")

    for condition in conditions:
        ys = [lookup[f"{cell}|{condition}"] for cell in cell_order]
        ax.plot(
            range(len(cell_order)),
            ys,
            marker="o",
            linewidth=2.5,
            color=COLORS[condition],
            label=LABELS[condition],
        )

    ax.set_xticks(range(len(cell_order)), ["Win s46", "Linux s46", "Win s47", "Linux s47"])
    ax.set_ylabel("final val_bpb")
    ax.set_title("12-hour seed-stability check across two hosts", loc="left", fontsize=14, weight="bold")
    ax.text(0, 0.970, "bridge best ranks first in all 4 host-seed cells", fontsize=9, color="#4c463f")
    ax.legend(frameon=False, fontsize=8)
    style_axes(ax)

    save(fig, "p06_long_horizon_host_seed_confirmation")


def figure_cost_quality_frontier() -> None:
    summary = read_csv(ANALYSIS / "stage3_12h_seed46_seed47_combined_summary.csv")

    fig, ax = plt.subplots(figsize=(8.0, 5.0))
    fig.patch.set_facecolor("#fbf7ef")
    ax.set_facecolor("#fbf7ef")

    for row in summary:
        condition = row["condition"]
        params = float(row["mean_params_M"])
        loss = float(row["mean_val_bpb"])
        tokens = float(row["mean_total_tokens_M"])
        size = 60 + (tokens / 10090.119168) * 360
        ax.scatter(
            params,
            loss,
            s=size,
            color=COLORS[condition],
            alpha=0.85,
            edgecolor="#2b2b2b",
            linewidth=0.6,
        )
        ax.text(params + 0.6, loss + 0.001, LABELS[condition], fontsize=9)

    ax.set_xlabel("mean parameter count (M)")
    ax.set_ylabel("mean 12-hour val_bpb")
    ax.set_title("Cost-quality frontier at 12 hours", loc="left", fontsize=14, weight="bold")
    ax.text(
        33.0,
        0.935,
        "Bubble area tracks tokens processed.\nSmaller models process more tokens but remain worse here.",
        fontsize=9,
        color="#4c463f",
    )
    style_axes(ax)

    save(fig, "p06_12h_cost_quality_frontier")


def figure_budget_counterfactual() -> None:
    rows = read_csv(ANALYSIS / "p06_budget_counterfactual_2026-05-02.csv")
    wanted = [
        "actual_stage3_and_stage3b_anchor_confirmation",
        "counterfactual_continue_all_stage2_gate4_to_12h_two_seeds_two_hosts",
        "counterfactual_continue_all_stage1_top9_to_12h_two_seeds_two_hosts",
    ]
    labels = {
        "actual_stage3_and_stage3b_anchor_confirmation": "executed\n3 anchors",
        "counterfactual_continue_all_stage2_gate4_to_12h_two_seeds_two_hosts": "continue\n4 anchors",
        "counterfactual_continue_all_stage1_top9_to_12h_two_seeds_two_hosts": "continue\n9 anchors",
    }
    lookup = {row["scenario"]: float(row["gpu_hours"]) for row in rows}
    hours = [lookup[key] for key in wanted]

    fig, ax = plt.subplots(figsize=(7.8, 4.8))
    fig.patch.set_facecolor("#fbf7ef")
    ax.set_facecolor("#fbf7ef")

    colors = ["#245c73", "#c76b2a", "#8a5f9e"]
    bars = ax.bar(range(len(wanted)), hours, color=colors, alpha=0.88)
    ax.set_xticks(range(len(wanted)), [labels[key] for key in wanted])
    ax.set_ylabel("12-hour confirmation GPU-hours")
    ax.set_title("Promotion gates reduced long-horizon spend under frozen rules", loc="left", fontsize=14, weight="bold")
    style_axes(ax)

    for bar, value in zip(bars, hours):
        ax.text(
            bar.get_x() + bar.get_width() / 2,
            value + 8,
            f"{value:.0f}h",
            ha="center",
            va="bottom",
            fontsize=10,
            weight="bold",
        )

    ax.text(
        0.03,
        0.90,
        "Executed branch: 3 anchors x 2 hosts x 2 seeds x 12h.\nUnrun continuations are accounting counterfactuals.",
        transform=ax.transAxes,
        fontsize=9,
        color="#4c463f",
    )

    save(fig, "p06_budget_counterfactual")


def main() -> None:
    figure_stage_funnel()
    figure_gap_trajectory()
    figure_long_horizon_cells()
    figure_cost_quality_frontier()
    figure_budget_counterfactual()
    print(f"Wrote figures to {FIGURES}")


if __name__ == "__main__":
    main()


==> anc/control/materialize_p06_runs.py <==
from __future__ import annotations

import argparse
import csv
import json
import re
import shutil
from pathlib import Path


DEFAULT_STAGE0_CONDITIONS = {
    "p06_bridge_best",
    "p06_greedy_winner",
    "p06_small_d4_ar64_lr05",
}


def replace_assignment(source: str, name: str, value: str) -> str:
    pattern = re.compile(
        rf"^(?P<prefix>\s*{re.escape(name)}\s*=\s*)(?P<value>[^#\r\n]+)(?P<suffix>.*)$",
        re.MULTILINE,
    )
    updated, count = pattern.subn(rf"\g<prefix>{value}\g<suffix>", source, count=1)
    if count != 1:
        raise ValueError(f"Could not replace assignment for {name}")
    return updated


def ps_quote(value: str) -> str:
    return "'" + value.replace("'", "''") + "'"


def sh_quote(value: str) -> str:
    return "'" + value.replace("'", "'\"'\"'") + "'"


def read_matrix(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as fh:
        return list(csv.DictReader(fh))


def row_selected(row: dict[str, str], stage: str, condition_ids: set[str] | None) -> bool:
    if condition_ids is not None:
        return row["condition_id"] in condition_ids
    if stage == "stage0":
        return row["condition_id"] in DEFAULT_STAGE0_CONDITIONS
    return True


def materialize_run(
    *,
    row: dict[str, str],
    root: Path,
    run_id: str,
    budget_seconds: int,
    run_seed: int,
    save_checkpoint: bool,
    python_command: str,
) -> dict[str, object]:
    run_dir = root / "runs" / run_id
    work_dir = run_dir / "work"
    output_dir = run_dir / "output"
    log_dir = run_dir / "logs"
    work_dir.mkdir(parents=True, exist_ok=True)
    output_dir.mkdir(parents=True, exist_ok=True)
    log_dir.mkdir(parents=True, exist_ok=True)

    source_dir = root / "source" / "autoresearch-seed"
    runner_template = root / "runner" / "train_p06_instrumented.py"

    shutil.copy2(source_dir / "prepare.py", work_dir / "prepare.py")
    shutil.copy2(source_dir / "pyproject.toml", work_dir / "pyproject.toml")
    shutil.copy2(runner_template, work_dir / "train.py")

    prepare_source = (work_dir / "prepare.py").read_text(encoding="utf-8")
    prepare_source = replace_assignment(prepare_source, "TIME_BUDGET", str(budget_seconds))
    (work_dir / "prepare.py").write_text(prepare_source, encoding="utf-8")

    train_source = (work_dir / "train.py").read_text(encoding="utf-8")
    train_source = replace_assignment(train_source, "DEPTH", row["depth"])
    train_source = replace_assignment(train_source, "ASPECT_RATIO", row["aspect_ratio"])
    train_source = replace_assignment(train_source, "MATRIX_LR", row["matrix_lr"])
    train_source = replace_assignment(train_source, "TOTAL_BATCH_SIZE", row["total_batch_size"])
    train_source = replace_assignment(train_source, "WARMDOWN_RATIO", row["warmdown_ratio"])
    train_source = replace_assignment(train_source, "RUN_SEED", str(run_seed))
    (work_dir / "train.py").write_text(train_source, encoding="utf-8")

    manifest = {
        "run_id": run_id,
        "condition": row,
        "budget_seconds": budget_seconds,
        "run_seed": run_seed,
        "save_checkpoint": save_checkpoint,
        "work_dir": str(work_dir),
        "output_dir": str(output_dir),
        "log_path": str(log_dir / "train.log"),
        "summary_path": str(output_dir / run_id / "summary.json"),
    }
    (run_dir / "manifest.json").write_text(json.dumps(manifest, indent=2, sort_keys=True), encoding="utf-8")

    ps_lines = [
        "$ErrorActionPreference = 'Stop'",
        f"Set-Location -LiteralPath {ps_quote(str(work_dir.resolve()))}",
        f"$env:P06_RUN_ID = {ps_quote(run_id)}",
        f"$env:P06_OUTPUT_DIR = {ps_quote(str(output_dir.resolve()))}",
        f"$env:P06_SAVE_CHECKPOINT = {ps_quote('1' if save_checkpoint else '0')}",
        "$env:P06_METRIC_LOG_INTERVAL_STEPS = '25'",
        "$env:P06_METRIC_LOG_INTERVAL_SECONDS = '30'",
        f"& {ps_quote(python_command)} train.py *>&1 | Tee-Object -FilePath {ps_quote(str((log_dir / 'train.log').resolve()))}",
    ]
    (run_dir / "run.ps1").write_text("\n".join(ps_lines) + "\n", encoding="utf-8")

    sh_lines = [
        "#!/usr/bin/env bash",
        "set -euo pipefail",
        f"cd {sh_quote(str(work_dir.resolve()))}",
        f"export P06_RUN_ID={sh_quote(run_id)}",
        f"export P06_OUTPUT_DIR={sh_quote(str(output_dir.resolve()))}",
        f"export P06_SAVE_CHECKPOINT={sh_quote('1' if save_checkpoint else '0')}",
        "export P06_METRIC_LOG_INTERVAL_STEPS='25'",
        "export P06_METRIC_LOG_INTERVAL_SECONDS='30'",
        f"{sh_quote(python_command)} train.py 2>&1 | tee {sh_quote(str((log_dir / 'train.log').resolve()))}",
    ]
    run_sh = run_dir / "run.sh"
    run_sh.write_text("\n".join(sh_lines) + "\n", encoding="utf-8")
    return manifest


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", default=".")
    parser.add_argument("--matrix", default="matrices/paper06_starter_matrix_2026-04-27.csv")
    parser.add_argument("--stage", choices=["stage0", "all"], default="stage0")
    parser.add_argument("--run-prefix", help="Prefix for run ids and materialized plan name.")
    parser.add_argument("--condition-id", action="append", dest="condition_ids")
    parser.add_argument("--budget-seconds", type=int, default=120)
    parser.add_argument("--seed", type=int, default=42)
    parser.add_argument("--save-checkpoint", action="store_true")
    parser.add_argument("--python-command", default="python")
    args = parser.parse_args()

    root = Path(args.root).resolve()
    matrix_path = root / args.matrix
    rows = read_matrix(matrix_path)
    selected_ids = set(args.condition_ids) if args.condition_ids else None
    run_prefix = args.run_prefix or args.stage

    manifests = []
    for row in rows:
        if not row_selected(row, args.stage, selected_ids):
            continue
        run_id = f"{run_prefix}_{row['condition_id']}_s{args.seed}_t{args.budget_seconds}"
        manifests.append(
            materialize_run(
                row=row,
                root=root,
                run_id=run_id,
                budget_seconds=args.budget_seconds,
                run_seed=args.seed,
                save_checkpoint=args.save_checkpoint,
                python_command=args.python_command,
            )
        )

    plan = {
        "stage": args.stage,
        "run_prefix": run_prefix,
        "budget_seconds": args.budget_seconds,
        "seed": args.seed,
        "save_checkpoint": args.save_checkpoint,
        "python_command": args.python_command,
        "num_runs": len(manifests),
        "runs": manifests,
    }
    plan_path = root / "runs" / f"{run_prefix}_materialized_plan.json"
    plan_path.parent.mkdir(parents=True, exist_ok=True)
    plan_path.write_text(json.dumps(plan, indent=2, sort_keys=True), encoding="utf-8")
    print(json.dumps({"plan_path": str(plan_path), "num_runs": len(manifests)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/control/parse_train_summary.py <==
from __future__ import annotations

import argparse
import codecs
import json
import re
from pathlib import Path


PATTERNS = {
    "val_bpb": r"val_bpb:\s*([0-9.]+)",
    "training_seconds": r"training_seconds:\s*([0-9.]+)",
    "total_seconds": r"total_seconds:\s*([0-9.]+)",
    "peak_vram_mb": r"peak_vram_mb:\s*([0-9.]+)",
    "mfu_percent": r"mfu_percent:\s*([0-9.]+)",
    "total_tokens_M": r"total_tokens_M:\s*([0-9.]+)",
    "num_steps": r"num_steps:\s*([0-9]+)",
    "num_params_M": r"num_params_M:\s*([0-9.]+)",
    "depth": r"depth:\s*([0-9]+)",
    "run_seed": r"run_seed:\s*([0-9]+)",
}


def read_text_auto(path: Path) -> str:
    data = path.read_bytes()
    if data.startswith(codecs.BOM_UTF16_LE) or data.startswith(codecs.BOM_UTF16_BE):
        return data.decode("utf-16")
    for encoding in ("utf-8", "utf-8-sig", "utf-16", "utf-16-le"):
        try:
            return data.decode(encoding)
        except UnicodeDecodeError:
            continue
    return data.decode("utf-8", errors="replace")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--log-path", required=True)
    args = parser.parse_args()

    text = read_text_auto(Path(args.log_path))
    result: dict[str, object] = {}
    for key, pattern in PATTERNS.items():
        match = re.search(pattern, text, flags=re.MULTILINE)
        if match:
            value = match.group(1)
            if key in {"num_steps", "depth", "run_seed"}:
                result[key] = int(value)
            else:
                result[key] = float(value)

    result["status"] = "ok" if "val_bpb" in result else "failed"
    print(json.dumps(result))


if __name__ == "__main__":
    main()


==> anc/control/summarize_p06_runs.py <==
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path


FIELDS = [
    "run_id",
    "status",
    "val_bpb",
    "num_params_M",
    "peak_vram_mb",
    "training_seconds",
    "total_seconds",
    "total_tokens_M",
    "num_steps",
    "depth",
    "aspect_ratio",
    "matrix_lr",
    "total_batch_size",
    "warmdown_ratio",
    "run_seed",
    "checkpoint_path",
]


def load_summaries(root: Path, run_prefix: str | None) -> list[dict[str, object]]:
    summaries = []
    for path in sorted(root.glob("runs/*/output/*/summary.json")):
        payload = json.loads(path.read_text(encoding="utf-8"))
        run_id = str(payload.get("run_id", ""))
        if run_prefix and not run_id.startswith(run_prefix):
            continue
        payload["_summary_path"] = str(path)
        summaries.append(payload)
    return summaries


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", default=".")
    parser.add_argument("--out", default="analysis/stage0_summary.csv")
    parser.add_argument("--run-prefix")
    args = parser.parse_args()

    root = Path(args.root).resolve()
    summaries = load_summaries(root, args.run_prefix)
    out_path = root / args.out
    out_path.parent.mkdir(parents=True, exist_ok=True)

    with out_path.open("w", newline="", encoding="utf-8") as fh:
        writer = csv.DictWriter(fh, fieldnames=FIELDS + ["summary_path"])
        writer.writeheader()
        for item in summaries:
            row = {field: item.get(field) for field in FIELDS}
            row["summary_path"] = item.get("_summary_path")
            writer.writerow(row)

    print(json.dumps({"summary_csv": str(out_path), "num_summaries": len(summaries)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/control/verify_checkpoint.py <==
from __future__ import annotations

import argparse
import json
from pathlib import Path

import torch


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("checkpoint")
    args = parser.parse_args()

    checkpoint_path = Path(args.checkpoint)
    # These checkpoints are generated by this local experiment runner. Use explicit
    # full-payload loading so older smoke artifacts containing pathlib paths remain inspectable.
    payload = torch.load(checkpoint_path, map_location="cpu", weights_only=False)
    result = {
        "checkpoint": str(checkpoint_path),
        "top_level_keys": sorted(payload.keys()),
        "state_dict_tensors": len(payload.get("model_state_dict", {})),
        "config": payload.get("config", {}),
        "run_id": payload.get("summary", {}).get("run_id"),
        "val_bpb": payload.get("summary", {}).get("val_bpb"),
    }
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/figure_manifest.json <==
[
  {
    "figure": "Figure 1",
    "source": "figures/p06_stage_promotion_funnel.png",
    "data": "stage schedule in manuscript and status file"
  },
  {
    "figure": "Figure 2",
    "source": "figures/p06_stage_gap_trajectory.png",
    "data": "anc/analysis/stage1_10min_seed42_seed43_top9_promotion_summary.csv; anc/analysis/stage2_60min_seed44_seed45_combined_decision.csv; anc/analysis/stage3_12h_seed46_seed47_combined_summary.csv"
  },
  {
    "figure": "Figure 3",
    "source": "figures/p06_long_horizon_host_seed_confirmation.png",
    "data": "anc/analysis/stage3_12h_seed46_seed47_combined_cells.csv"
  },
  {
    "figure": "Figure 4",
    "source": "figures/p06_12h_cost_quality_frontier.png",
    "data": "anc/analysis/stage3_12h_seed46_seed47_combined_summary.csv"
  },
  {
    "figure": "Figure 5",
    "source": "figures/p06_budget_counterfactual.png",
    "data": "anc/analysis/p06_budget_counterfactual_2026-05-02.csv"
  }
]


==> anc/matrices/paper06_starter_matrix_2026-04-27.csv <==
condition_id,role,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,source,reason
p06_bridge_best,reference_best,8,64,0.05,262144,0.5,staged_factorial_bridge,Staged Factorial Screening for Budget-Constrained Micro-Pretraining bridge reference; current best long-horizon reference.
p06_greedy_winner,search_comparator,6,72,0.03,262144,0.5,staged_factorial_greedy,Staged Factorial Screening for Budget-Constrained Micro-Pretraining greedy comparator.
p06_control,control,8,48,0.03,524288,0.5,staged_factorial_control,Predeclared high-penalty control.
p06_best_c03,small_reference,6,48,0.05,262144,0.25,staged_factorial_seed_confirmation,Small low-batch candidate from Staged Factorial Screening for Budget-Constrained Micro-Pretraining best bucket.
p06_best_c01,small_reference,6,48,0.03,262144,0.5,staged_factorial_seed_confirmation,Small low-learning-rate candidate from Staged Factorial Screening for Budget-Constrained Micro-Pretraining best bucket.
p06_bridge_d6_ar64,small_bridge,6,64,0.05,262144,0.5,staged_factorial_bridge,Shallower centered-width bridge candidate.
p06_small_d4_ar48_lr05,smaller_candidate,4,48,0.05,262144,0.5,new,Aggressive smaller model; tests cost frontier.
p06_small_d4_ar64_lr05,smaller_candidate,4,64,0.05,262144,0.5,new,Small centered-width candidate; likely lower params/VRAM.
p06_small_d4_ar72_lr03,smaller_candidate,4,72,0.03,262144,0.5,new,Shallow but wider; tests width-depth tradeoff.
p06_d6_ar64_lr03,local_variant,6,64,0.03,262144,0.5,new,Bridge shape with lower matrix LR.
p06_d8_ar48_lr05,local_variant,8,48,0.05,262144,0.5,new,Deep narrow low-batch candidate.
p06_small_highbatch_d4_ar64,cheap_control,4,64,0.05,524288,0.5,new,Small model with high total batch; tests whether smaller size tolerates high batch.


==> anc/preanalysis/EXPERIMENT_DESIGN_DECISION_2026-04-28.txt <==
# Staged Promotion Study Experiment Design Decision: 2026-04-28

## Question

After completing the 5-minute and 10-minute seed-42 screens on both hosts, should the next run be:

1. a full 12-condition repeat,
2. a narrowed seed replication,
3. a 60-minute confirmation,
4. or a long-horizon anchor?

## Method Basis

This project is a small-compute, multi-fidelity hyperparameter/architecture study. The closest established methods are:

- Hyperband / Successive Halving: allocate small budgets broadly, then promote promising configurations instead of training every candidate to the largest budget.
- ASHA: use asynchronous promotion/early-stopping ideas when workers are limited and runtimes differ.
- BOHB: combine guided search with bandit-style budget allocation; useful context, but our current sample size is too small for a full Bayesian optimizer.
- "Show Your Work" reporting: report validation performance as a function of compute budget, because conclusions can change when the budget changes.

Sources:

- Hyperband, JMLR 2018: https://jmlr.org/papers/v18/16-558.html
- ASHA / massively parallel HPO, MLSys 2020: https://proceedings.mlsys.org/paper_files/paper/2020/hash/a06f20b349c6cf09a6b171c71b88bbfc-Abstract.html
- BOHB, ICML 2018: https://proceedings.mlr.press/v80/falkner18a.html
- Show Your Work, EMNLP-IJCNLP 2019: https://aclanthology.org/D19-1224/

## Observed Evidence

At 5 minutes:

- Windows top: `p06_bridge_d6_ar64`
- Linux top: `p06_d8_ar48_lr05`
- Cross-host Spearman rank correlation: `0.182`

At 10 minutes:

- Windows top: `p06_greedy_winner`
- Linux top: `p06_d8_ar48_lr05`
- Cross-host Spearman rank correlation: `0.350`

The 10-minute result is more coherent than the 5-minute result, but still not stable enough for an aggressive prune or a 60-minute commitment.

## Promotion Logic

Use an ASHA-like promotion rule adapted to our two-worker reality:

Promote a condition if it satisfies at least one of:

- strong combined 10-minute rank,
- strong rank on either host, to preserve host sensitivity evidence,
- predeclared anchor/control value,
- cheap Pareto-front value for the cost-reduction question.

Do not promote all 12 conditions. That would ignore the purpose of multi-fidelity screening.

Do not jump directly to 60 minutes. That would overfit to one seed and under-measure seed instability.

## Next Run

Run a seed-43 replication of 9 promoted conditions at 10 minutes on both hosts:

- `p06_bridge_d6_ar64`
- `p06_d6_ar64_lr03`
- `p06_d8_ar48_lr05`
- `p06_bridge_best`
- `p06_best_c01`
- `p06_greedy_winner`
- `p06_best_c03`
- `p06_control`
- `p06_small_d4_ar48_lr05`

Run prefix:

`stage1_10min_seed43_top9`

Budget:

`600` seconds per condition.

Rationale:

- The first seven preserve the strongest 10-minute candidates and platform-sensitive candidates.
- `p06_control` remains as a predeclared reference.
- `p06_small_d4_ar48_lr05` remains as the cheapest Pareto-front sentinel, even though it is not a top loss candidate at 10 minutes.

## Next Gate

After this run:

1. Combine seed 42 and seed 43 at 10 minutes.
2. Estimate mean, standard deviation, and host-blocked ranks.
3. Promote 4 conditions to 60 minutes:
   - best robust absolute performer,
   - best Windows-sensitive performer if different,
   - best Linux-sensitive performer if different,
   - cheapest Pareto-front sentinel or control.

Only then spend 60-minute budget.


==> anc/preanalysis/PREANALYSIS_STAGE1_SEED43_TO_60MIN_2026-04-28.txt <==
# Staged Promotion Study Pre-Analysis Gate: Seed-43 Top-9 to 60-Minute Promotion

Date frozen: 2026-04-28

## Purpose

Freeze the decision rule for moving from the running 10-minute seed-43 top-9 replication to the first 60-minute confirmation package.

This file is written before reading or analyzing the seed-43 result summaries. At freeze time, only run status and completion counts have been checked. No seed-43 `val_bpb`, rank, cost, or checkpoint-quality result has been inspected.

## Method Position

This is an adaptive multi-fidelity design, not a fully fixed one-shot factorial.

The original start plan proposed a complete Stage 1 with 12 conditions, 2 seeds, and both 5-minute and 10-minute budgets. After observing low Windows/Linux rank agreement at 5 minutes and still modest agreement at 10 minutes, the design was conservatively adapted:

- do not jump to 60 minutes from one seed;
- do not prune to only a few apparent winners;
- replicate 9 promoted 10-minute candidates at seed 43 on both hosts;
- use the second seed to choose a smaller 60-minute package.

This deviation is acceptable only if reported as an adaptive ASHA-like decision, not as if the top-9 seed-43 run was the original fixed design.

## Candidate Set

The 10-minute seed-43 replication candidate set is fixed as:

- `p06_bridge_d6_ar64`
- `p06_d6_ar64_lr03`
- `p06_d8_ar48_lr05`
- `p06_bridge_best`
- `p06_best_c01`
- `p06_greedy_winner`
- `p06_best_c03`
- `p06_control`
- `p06_small_d4_ar48_lr05`

The three omitted 12-condition screen candidates are not advanced for this promotion cycle. They may be reopened only as a separate exploratory follow-up, not as part of the primary 60-minute gate.

## Primary Metric

Primary response:

- final `val_bpb`, lower is better.

Secondary cost responses:

- parameter count;
- peak VRAM;
- total tokens;
- tokens/sec;
- GPU time.

Secondary cost responses cannot override a clearly worse primary metric unless the candidate is explicitly selected as the cheap sentinel.

## Blocking and Replication

Treat each host as a block:

- Windows A100;
- Linux L40S.

Treat each seed as a replicate:

- seed 42;
- seed 43.

Do not average away host effects silently. Report host-specific ranks, seed-specific ranks, mean rank over host/seed cells, and mean `val_bpb`.

## Known Design Imperfections

- The current launcher uses matrix/materialization order rather than randomized run order. Report this as a limitation and inspect logs for obvious time/order failures before interpreting results.
- The Stage 1 design deviated from the original complete 12-condition, 2-seed, 5/10-minute plan. The deviation is conservative because it avoids a one-seed jump to 60 minutes, but it must be described as adaptive.
- The remote hosts contain the authoritative Stage 1 materialized plans. Before writing the paper, copy those plans back into the local audit folder so the source workspace mirrors the actual remote execution.

## Analysis Procedure

After both hosts finish seed 43:

1. Fetch both seed-43 summaries.
2. Verify all 9 conditions completed on each host.
3. Combine the seed-42 10-minute full-screen results with the seed-43 top-9 results.
4. Restrict the promotion analysis to the 9 promoted candidates.
5. Compute rank within each host-seed cell.
6. Compute:
   - mean `val_bpb`;
   - standard deviation across available host-seed cells;
   - mean rank across host-seed cells;
   - best-host rank;
   - worst-host rank;
   - gap from best mean `val_bpb`;
   - parameter and VRAM savings versus the best mean-loss candidate.

## 60-Minute Promotion Rule

Promote exactly 4 conditions unless a run failed or a result is invalid.

Selection priority:

1. **Robust absolute performer:** the candidate with the lowest mean rank across host-seed cells. Break ties by lower mean `val_bpb`.
2. **Best mean-loss performer:** the candidate with the lowest mean `val_bpb`, if different from the robust rank winner.
3. **Host-sensitive performer:** the best remaining candidate that is ranked first on either host in at least one seed, provided its mean `val_bpb` gap from the best mean-loss candidate is <= `0.010`.
4. **Cheap sentinel:** the cheapest remaining candidate by parameter count among candidates within `0.020 val_bpb` of the best mean-loss candidate. If no cheap candidate meets that threshold, select the best 11.5M-parameter candidate as an exploratory stopping-test sentinel and label it explicitly as exploratory.
5. **Reference/control fill:** if fewer than 4 unique candidates have been selected, fill remaining slots in this order:
   - `p06_bridge_best`;
   - `p06_greedy_winner`;
   - `p06_control`.

If these rules produce more than 4 unique candidates, keep the first 4 selected by the priority order above.

## Interpretation Guardrails

- Do not call the 60-minute set "optimal"; call it "promoted by the frozen 10-minute gate."
- Do not claim smaller models work unless the cheap sentinel is within the declared gap threshold or shows a clear cost/loss tradeoff.
- Do not claim hardware invariance if Windows and Linux choose different winners.
- If the cheap sentinel fails at 60 minutes, the result is still valuable: short screens identified a tempting cost-saving path that did not justify 12-hour or 24-hour spending.
- If host disagreement remains large after seed 43, treat the 60-minute package as a portability study rather than a single global ranking.


==> anc/preanalysis/PREANALYSIS_STAGE2_60MIN_SEED44_2026-04-28.txt <==
# Staged Promotion Study Pre-Analysis Plan: Stage 2 60-Minute Seed-44 Gate

Date frozen: 2026-04-28

## Purpose

Run the first 60-minute confirmation package for the four conditions selected by the frozen Stage 1 seed42/seed43 gate.

This file is written after the Stage 1 promotion rule selected the 60-minute candidates, but before any 60-minute result exists.

## Selected Conditions

Run exactly these four promoted conditions:

- `p06_d8_ar48_lr05`
- `p06_d6_ar64_lr03`
- `p06_bridge_best`
- `p06_greedy_winner`

Selection source:

- `PREANALYSIS_STAGE1_SEED43_TO_60MIN_2026-04-28.md`
- `analysis/stage1_10min_seed42_seed43_top9_promotion_decision.json`

## Run Design

Budget:

- `3600` seconds per condition.

Seed:

- `44`.

Hosts:

- Windows A100;
- Linux L40S.

Run prefix:

- `stage2_60min_seed44_gate4`

This is a blocked dual-host confirmation run with one new seed. It is not yet a final long-horizon proof. If the 60-minute result is decisive, it selects 12-hour anchors. If it is ambiguous, run a second 60-minute seed before any 12-hour launch.

## Primary Analysis

For each host and condition:

- final `val_bpb`;
- rank within host;
- gap from host best;
- total tokens;
- tokens/sec;
- peak VRAM;
- parameter count.

Across both hosts:

- mean rank;
- mean `val_bpb`;
- host rank agreement;
- gap from best mean `val_bpb`;
- cost/loss tradeoff.

## Stage 2 Decision Rule

After seed 44 finishes:

1. If the same condition is best on both hosts, promote it as the absolute 12-hour anchor.
2. If different conditions win on Windows and Linux, keep both host winners as anchors.
3. Keep `p06_bridge_best` as the Staged Factorial Screening for Budget-Constrained Micro-Pretraining long-horizon reference unless it is already selected.
4. Keep the best cheaper condition among `p06_d8_ar48_lr05` and `p06_d6_ar64_lr03` unless both are clearly worse than the host winners by more than `0.020 val_bpb`.
5. Promote at most 3 conditions to the first 12-hour package.

## Ambiguity Rule

Do not launch 12-hour runs from this seed-44 package if:

- Windows and Linux disagree strongly and neither winner is within `0.010 val_bpb` on the other host;
- the 60-minute ordering reverses the 10-minute promoted order without a clear cost/loss explanation;
- the cheaper candidate is within `0.010 val_bpb` of best on one host but poor on the other;
- any run fails or produces an invalid summary.

If any ambiguity trigger occurs, run `stage2_60min_seed45_gate4` before the 12-hour package.

## Interpretation Guardrails

- Call this a 60-minute confirmation gate, not a final result.
- Do not claim smaller models reduce cost unless a cheaper condition is near-best by the declared gap threshold.
- Do not average hosts without reporting host-specific ranks.
- Do not select 12-hour anchors by visual preference; apply the rule above.



==> anc/preanalysis/PREANALYSIS_STAGE3B_12H_SEED47_2026-04-30.txt <==
# Staged Promotion Study Pre-Analysis Plan: Stage 3B 12-Hour Seed-47 Confirmation

Date frozen: 2026-04-30

## Purpose

Run one confirmatory 12-hour seed after Stage 3 seed46 completed. This is a seed-stability check for the final three-anchor set, not a new search branch and not a 24-hour extension.

## Selected Conditions

Run exactly the same three conditions as Stage 3 seed46:

- `p06_bridge_best`
- `p06_greedy_winner`
- `p06_d8_ar48_lr05`

Selection source:

- `STAGE3_12H_SEED46_DECISION_2026-04-30.md`

## Run Design

Budget:

- `43200` seconds per condition.

Seed:

- `47`.

Hosts:

- Windows A100;
- Linux L40S.

Run prefix:

- `stage3b_12h_seed47_anchor3`

Expected cost:

- `3 * 12h * 2 hosts = 72 GPU-hours`.
- Expected wall-clock is about `36` to `39` hours because each host runs its three conditions sequentially.

## Primary Analysis

For each host and condition:

- final `val_bpb`;
- rank within host;
- gap from host best;
- total tokens;
- tokens/sec;
- peak VRAM;
- parameter count.

Across both hosts and across seed46/seed47:

- mean rank;
- mean `val_bpb`;
- host rank agreement;
- seed stability;
- gap from `p06_bridge_best`;
- whether any non-bridge condition satisfies its predeclared threshold.

## Decision Rule

After seed47 finishes:

1. If `p06_bridge_best` remains best on both hosts, treat the bridge reference as seed-stable across the two 12-hour seeds.
2. If `p06_greedy_winner` is within `0.010 val_bpb` of `p06_bridge_best` on both hosts, reopen it as a viable compute-saving comparator.
3. If `p06_greedy_winner` remains outside `0.010` on either host, report it as not near-equivalent at 12 hours.
4. If `p06_d8_ar48_lr05` is within `0.020 val_bpb` of `p06_bridge_best` on mean host loss, keep it as a cheaper-architecture candidate.
5. If `p06_d8_ar48_lr05` remains outside `0.020`, close the cheaper-architecture branch for this paper.
6. Do not launch a 24-hour package automatically after this run. Decide only after the combined seed46/seed47 analysis is written.

## Interpretation Guardrails

- Call this a confirmatory seed-stability run.
- Do not call it an exploratory rescue run.
- Do not claim cheap models win unless the declared gap thresholds are met.
- Preserve host-specific results before reporting any cross-host average.
- Report the additional compute cost explicitly.


==> anc/preanalysis/PREANALYSIS_STAGE3_12H_SEED46_2026-04-29.txt <==
# Staged Promotion Study Pre-Analysis Plan: Stage 3 12-Hour Seed-46 Anchor

Date frozen: 2026-04-29

## Purpose

Run the first long-horizon anchor package after the replicated 60-minute gate. This stage tests whether the 60-minute promotion decision remains visible at a materially larger budget.

This is not a final 24-hour proof. It is the first 12-hour anchor read.

## Selected Conditions

Run exactly these three conditions:

- `p06_bridge_best`
- `p06_greedy_winner`
- `p06_d8_ar48_lr05`

Selection source:

- `STAGE2_60MIN_SEED45_DECISION_2026-04-29.md`
- `analysis/stage2_60min_seed44_seed45_combined_decision.json`

Excluded condition:

- `p06_d6_ar64_lr03`

Exclusion reason:

- It ranked fourth in every 60-minute host-seed cell and had a combined mean gap of `0.037569 val_bpb` from `p06_bridge_best`.

## Run Design

Budget:

- `43200` seconds per condition.

Seed:

- `46`.

Hosts:

- Windows A100;
- Linux L40S.

Run prefix:

- `stage3_12h_seed46_anchor3`

This is a blocked dual-host anchor run with one new seed. Because each host has one GPU and runs conditions sequentially, expected wall-clock duration is roughly 36 to 39 hours per host.

## Primary Analysis

For each host and condition:

- final `val_bpb`;
- rank within host;
- gap from host best;
- total tokens;
- tokens/sec;
- peak VRAM;
- parameter count.

Across both hosts:

- mean rank;
- mean `val_bpb`;
- host rank agreement;
- gap from best mean `val_bpb`;
- cost/loss tradeoff;
- comparison to the combined 60-minute gate.

## Stage 3 Decision Rule

After seed46 finishes:

1. If `p06_bridge_best` remains best on both hosts, keep it as the only absolute long-horizon reference.
2. If `p06_greedy_winner` is within `0.010 val_bpb` of `p06_bridge_best` on both hosts, keep it for a second 12-hour seed and consider it a genuine compute-saving comparator.
3. If `p06_greedy_winner` is within `0.010 val_bpb` only on Windows but poor on Linux, report host sensitivity and do not claim a portable greedy win.
4. If `p06_d8_ar48_lr05` is within `0.020 val_bpb` of `p06_bridge_best` on mean host loss, keep it as the cheaper-architecture candidate for a second 12-hour seed.
5. If `p06_d8_ar48_lr05` is worse than `0.020 val_bpb` from `p06_bridge_best` on both hosts, stop promoting cheaper architecture claims from this branch.
6. Do not launch 24-hour runs until this 12-hour seed46 package is analyzed.

## Interpretation Guardrails

- Call this a 12-hour anchor check, not a final conclusion.
- Do not claim cheap models win unless the declared gap thresholds are met.
- Report Windows and Linux separately before any cross-host average.
- Preserve the run order and host-blocking limitation in the manuscript.


==> anc/preanalysis/STAGE1_5MIN_ANALYSIS_2026-04-27.txt <==
# Staged Promotion Study Stage 1 5-Minute Analysis: 2026-04-27

## Inputs

- Windows A100 summary: `remote-results/windows_stage1_5min_summary.csv`
- Linux L40S summary: `remote-results/linux_stage1_5min_summary.csv`
- Cross-host comparison CSV: `analysis/stage1_5min_host_comparison.csv`
- Cross-host comparison JSON: `analysis/stage1_5min_host_comparison.json`

Both hosts completed all 12 conditions for seed 42 at a 300-second training budget.

## Main Result

The 5-minute screen is informative but not stable enough to prune the search space.

- Windows top condition: `p06_bridge_d6_ar64`
- Linux top condition: `p06_d8_ar48_lr05`
- Windows/Linux Spearman rank correlation: `0.182`

Top cross-host candidates by mean rank:

| Condition | Windows Rank | Linux Rank | Mean val_bpb | Params M | Mean Peak VRAM MB |
| --- | ---: | ---: | ---: | ---: | ---: |
| `p06_bridge_d6_ar64` | 1 | 4 | 1.1860 | 26.3 | 12815 |
| `p06_d8_ar48_lr05` | 5 | 1 | 1.1809 | 33.0 | 15320 |
| `p06_best_c03` | 2 | 7 | 1.1919 | 26.3 | 12815 |
| `p06_small_d4_ar48_lr05` | 8 | 2 | 1.1909 | 11.5 | 8579 |
| `p06_d6_ar64_lr03` | 4 | 6 | 1.1922 | 26.3 | 12815 |
| `p06_small_d4_ar64_lr05` | 9 | 3 | 1.1910 | 11.5 | 8579 |

## Adversarial Read

The cheap-model opportunity remains alive, especially on Linux where the 11.5M-parameter `p06_small_d4_ar48_lr05` and `p06_small_d4_ar64_lr05` rank second and third. On Windows, those same small models are only eighth and ninth, though still much cheaper in VRAM and parameters.

The bridge-derived `p06_bridge_d6_ar64` is the most robust 5-minute candidate by mean rank. The original larger `p06_bridge_best` is not competitive at this budget on either host.

The low cross-host rank correlation means a narrowed promotion set would be premature. A full 10-minute repeat is the correct next test.

## Decision

Proceed with the full 12-condition, 10-minute seed-42 screen on both hosts:

- run prefix: `stage1_10min`
- budget: 600 seconds
- seed: 42
- summaries: `analysis/stage1_10min_summary.csv`

This run was launched after the 5-minute analysis.


==> anc/preanalysis/STAGE2_60MIN_SEED44_DECISION_2026-04-28.txt <==
# Staged Promotion Study Stage 2 60-Minute Seed-44 Decision: 2026-04-28

## Inputs

- Windows summary: `remote-results/windows_stage2_60min_seed44_gate4_summary.csv`
- Linux summary: `remote-results/linux_stage2_60min_seed44_gate4_summary.csv`
- Host comparison CSV: `analysis/stage2_60min_seed44_gate4_host_comparison.csv`
- Host comparison JSON: `analysis/stage2_60min_seed44_gate4_host_comparison.json`
- Frozen rule: `PREANALYSIS_STAGE2_60MIN_SEED44_2026-04-28.md`

## Result

Both hosts completed all 4 promoted 60-minute runs.

Host rank agreement improved materially:

- Spearman rank correlation: `0.8`

Top candidates:

| Condition | Windows rank | Linux rank | Mean rank | Windows val_bpb | Linux val_bpb | Mean val_bpb | Mean params M |
| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: |
| `p06_bridge_best` | 1 | 1 | 1.0 | 0.972029 | 1.002047 | 0.987038 | 50.3 |
| `p06_greedy_winner` | 2 | 3 | 2.5 | 0.979017 | 1.028974 | 1.003995 | 39.8 |
| `p06_d8_ar48_lr05` | 3 | 2 | 2.5 | 0.997422 | 1.017410 | 1.007416 | 33.0 |
| `p06_d6_ar64_lr03` | 4 | 4 | 4.0 | 1.008490 | 1.041655 | 1.025072 | 26.3 |

## Frozen-Rule Read

The same condition, `p06_bridge_best`, is best on both hosts, so it is the absolute 12-hour anchor candidate.

The cheaper designated candidates, `p06_d8_ar48_lr05` and `p06_d6_ar64_lr03`, are both more than `0.020 val_bpb` worse than the host-winner mean. Under the frozen rule, neither deserves immediate 12-hour promotion as a cost-saving anchor from seed44 alone.

However, `p06_greedy_winner` is close to `p06_bridge_best` on Windows but poor on Linux:

- Windows gap: `0.006988`
- Linux gap: `0.026927`

This hits the ambiguity rule:

> the cheaper candidate is within `0.010 val_bpb` of best on one host but poor on the other

## Decision

Do not launch a 12-hour package yet.

Run the predeclared ambiguity follow-up:

`stage2_60min_seed45_gate4`

with the same four conditions:

- `p06_d8_ar48_lr05`
- `p06_d6_ar64_lr03`
- `p06_bridge_best`
- `p06_greedy_winner`

After seed45, combine seed44 and seed45 at 60 minutes and then decide whether the first 12-hour anchor set should be:

- `p06_bridge_best` only;
- `p06_bridge_best` plus `p06_greedy_winner`;
- or `p06_bridge_best` plus one cheaper architecture if the second seed changes the cost/loss read.



==> anc/preanalysis/STAGE2_60MIN_SEED45_DECISION_2026-04-29.txt <==
# Staged Promotion Study Stage 2 60-Minute Seed-45 Decision: 2026-04-29

## Inputs

- Windows seed44 summary: `remote-results/windows_stage2_60min_seed44_gate4_summary.csv`
- Linux seed44 summary: `remote-results/linux_stage2_60min_seed44_gate4_summary.csv`
- Windows seed45 summary: `remote-results/windows_stage2_60min_seed45_gate4_summary.csv`
- Linux seed45 summary: `remote-results/linux_stage2_60min_seed45_gate4_summary.csv`
- Seed45 host comparison CSV: `analysis/stage2_60min_seed45_gate4_host_comparison.csv`
- Seed45 host comparison JSON: `analysis/stage2_60min_seed45_gate4_host_comparison.json`
- Combined decision CSV: `analysis/stage2_60min_seed44_seed45_combined_decision.csv`
- Combined decision JSON: `analysis/stage2_60min_seed44_seed45_combined_decision.json`
- Frozen seed44 rule: `PREANALYSIS_STAGE2_60MIN_SEED44_2026-04-28.md`

## Seed45 Result

Both hosts completed all 4 seed45 60-minute runs.

Host rank agreement remained strong:

- Spearman rank correlation: `0.8`

Top candidates:

| Condition | Windows rank | Linux rank | Mean rank | Windows val_bpb | Linux val_bpb | Mean val_bpb | Mean params M |
| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: |
| `p06_bridge_best` | 1 | 1 | 1.0 | 0.973220 | 1.004463 | 0.988842 | 50.3 |
| `p06_greedy_winner` | 2 | 3 | 2.5 | 0.979429 | 1.030480 | 1.004955 | 39.8 |
| `p06_d8_ar48_lr05` | 3 | 2 | 2.5 | 0.999458 | 1.014181 | 1.006820 | 33.0 |
| `p06_d6_ar64_lr03` | 4 | 4 | 4.0 | 1.009850 | 1.042040 | 1.025945 | 26.3 |

## Combined Seed44/Seed45 Read

Across four host-seed cells, `p06_bridge_best` won every cell.

| Condition | Mean rank | Mean val_bpb | Mean gap | Windows mean gap | Linux mean gap | Mean params M |
| --- | ---: | ---: | ---: | ---: | ---: | ---: |
| `p06_bridge_best` | 1.0 | 0.987940 | 0.000000 | 0.000000 | 0.000000 | 50.3 |
| `p06_greedy_winner` | 2.5 | 1.004475 | 0.016535 | 0.006598 | 0.026472 | 39.8 |
| `p06_d8_ar48_lr05` | 2.5 | 1.007118 | 0.019178 | 0.025815 | 0.012541 | 33.0 |
| `p06_d6_ar64_lr03` | 4.0 | 1.025509 | 0.037569 | 0.036545 | 0.038592 | 26.3 |

## Decision

Promote these conditions to the first 12-hour anchor package:

- `p06_bridge_best`
- `p06_greedy_winner`
- `p06_d8_ar48_lr05`

Do not promote:

- `p06_d6_ar64_lr03`

Rationale:

- `p06_bridge_best` is the absolute 12-hour anchor because it won all four host-seed cells.
- `p06_greedy_winner` remains scientifically useful because it is the Staged Factorial Screening for Budget-Constrained Micro-Pretraining greedy comparator and stays near-best on Windows, with a combined Windows mean gap of `0.006598`.
- `p06_d8_ar48_lr05` is the best cheaper architecture sentinel: it has roughly 34% fewer parameters than `p06_bridge_best` and remains within the `0.020` combined mean-gap threshold at `0.019178`.
- `p06_d6_ar64_lr03` is consistently fourth and is clearly outside the threshold at this gate.

## Guardrail

This does not support a claim that cheaper architectures are already better. It supports a narrower 12-hour test:

> The 60-minute replicated gate selected one absolute reference, one greedy comparator with host sensitivity, and one cheaper architecture sentinel that remains close enough to justify long-horizon evaluation.


==> anc/preanalysis/STAGE3B_12H_SEED47_DECISION_2026-05-02.txt <==
# Staged Promotion Study Stage 3B 12-Hour Seed-47 Decision: 2026-05-02

## Inputs

- Windows summary: `remote-results/windows_stage3b_12h_seed47_anchor3_summary.csv`
- Linux summary: `remote-results/linux_stage3b_12h_seed47_anchor3_summary.csv`
- Seed47 host comparison CSV: `analysis/stage3b_12h_seed47_anchor3_host_comparison.csv`
- Seed47 host comparison JSON: `analysis/stage3b_12h_seed47_anchor3_host_comparison.json`
- Combined seed46/seed47 cells: `analysis/stage3_12h_seed46_seed47_combined_cells.csv`
- Combined seed46/seed47 summary: `analysis/stage3_12h_seed46_seed47_combined_summary.csv`
- Combined seed46/seed47 decision: `analysis/stage3_12h_seed46_seed47_combined_decision.json`
- Frozen Stage 3B rule: `PREANALYSIS_STAGE3B_12H_SEED47_2026-04-30.md`

## Completion

Both hosts completed all three 12-hour seed-47 confirmation runs.

- Linux L40S completed at `2026-05-02T10:04:00-04:00`.
- Windows A100 completed at `2026-05-02T10:05:31-04:00`.

## Seed47 Result

Host rank agreement is perfect for this confirmation set:

- Spearman rank correlation: `1.0`

| Condition | Windows rank | Linux rank | Mean rank | Windows val_bpb | Linux val_bpb | Mean val_bpb | Windows gap | Linux gap |
| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: | ---: |
| `p06_bridge_best` | 1 | 1 | 1.0 | 0.926290 | 0.937869 | 0.932079 | 0.000000 | 0.000000 |
| `p06_greedy_winner` | 2 | 2 | 2.0 | 0.942552 | 0.960339 | 0.951446 | 0.016263 | 0.022470 |
| `p06_d8_ar48_lr05` | 3 | 3 | 3.0 | 0.963180 | 0.969518 | 0.966349 | 0.036890 | 0.031648 |

## Combined 12-Hour Seed46/Seed47 Result

Across four host-seed cells, `p06_bridge_best` won every cell.

| Condition | Wins | Mean rank | Worst rank | Mean val_bpb | Mean gap from bridge | Max gap from bridge |
| --- | ---: | ---: | ---: | ---: | ---: | ---: |
| `p06_bridge_best` | 4/4 | 1.0 | 1 | 0.931915 | 0.000000 | 0.000000 |
| `p06_greedy_winner` | 0/4 | 2.0 | 2 | 0.951208 | 0.019294 | 0.022927 |
| `p06_d8_ar48_lr05` | 0/4 | 3.0 | 3 | 0.964701 | 0.032786 | 0.036890 |

Host rank agreement was perfect in both 12-hour seeds:

- seed46 Spearman: `1.0`
- seed47 Spearman: `1.0`

## Threshold Read

Against the frozen Stage 3B decision rule:

- `p06_bridge_best` remains best on both hosts and both 12-hour seeds, so the bridge reference is seed-stable for this confirmation set.
- `p06_greedy_winner` fails the `0.010 val_bpb` all-cell near-equivalence threshold. Its maximum gap from bridge is `0.022927`, and its mean gap is `0.019294`.
- `p06_d8_ar48_lr05` fails the `0.020 val_bpb` cheaper-architecture threshold. Its mean gap from bridge is `0.032786`.

## Decision

Stop the Stage 3B experiment branch.

Do not launch a 24-hour extension from the current evidence.

Keep `p06_bridge_best` as the only robust long-horizon reference condition for this study.

Close the current cheaper-architecture branch for this paper.

## Interpretation

This result does not support a claim that cheaper architectures win at 12 hours.

It supports the this study cost-allocation claim:

> A staged promotion protocol kept the observed long-horizon bridge reference in the promoted set and identified plausible cheaper branches that did not meet the frozen thresholds before spending an additional 24-hour budget.

## Next Action

Write the this study manuscript around promotion-rule value:

- early screens are useful but unstable;
- replicated 60-minute gates keep the bridge reference in the promoted set;
- two 12-hour seeds across two hosts confirm the bridge-centered decision;
- cheaper candidates remain useful as rejection tests, not as final winners.


==> anc/preanalysis/STAGE3_12H_SEED46_DECISION_2026-04-30.txt <==
# Staged Promotion Study Stage 3 12-Hour Seed-46 Decision: 2026-04-30

## Inputs

- Windows summary: `remote-results/windows_stage3_12h_seed46_anchor3_summary.csv`
- Linux summary: `remote-results/linux_stage3_12h_seed46_anchor3_summary.csv`
- Host comparison CSV: `analysis/stage3_12h_seed46_anchor3_host_comparison.csv`
- Host comparison JSON: `analysis/stage3_12h_seed46_anchor3_host_comparison.json`
- Frozen Stage 3 rule: `PREANALYSIS_STAGE3_12H_SEED46_2026-04-29.md`

## Completion

Both hosts completed all three 12-hour seed-46 anchor runs.

- Linux L40S completed at `2026-04-30T20:59:28-04:00`.
- Windows A100 completed at `2026-04-30T21:02:50-04:00`.

## Result

Host rank agreement is perfect for this anchor set:

- Spearman rank correlation: `1.0`

| Condition | Windows rank | Linux rank | Mean rank | Windows val_bpb | Linux val_bpb | Mean val_bpb | Mean params M | Mean peak VRAM MB |
| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: | ---: |
| `p06_bridge_best` | 1 | 1 | 1.0 | 0.926470 | 0.937029 | 0.931750 | 50.3 | 18745 |
| `p06_greedy_winner` | 2 | 2 | 2.0 | 0.941986 | 0.959956 | 0.950971 | 39.8 | 15395 |
| `p06_d8_ar48_lr05` | 3 | 3 | 3.0 | 0.959303 | 0.966803 | 0.963053 | 33.0 | 15320 |

## Threshold Read

Against `p06_bridge_best`:

| Condition | Windows gap | Linux gap | Mean gap | Threshold result |
| --- | ---: | ---: | ---: | --- |
| `p06_greedy_winner` | 0.015516 | 0.022927 | 0.019221 | Fails the `0.010` both-host near-equivalence threshold. |
| `p06_d8_ar48_lr05` | 0.032832 | 0.029774 | 0.031303 | Fails the `0.020` cheaper-architecture threshold on both hosts and on mean loss. |

## Decision

Do not promote a cheaper-architecture replacement from this branch.

Keep `p06_bridge_best` as the only robust 12-hour reference condition from seed 46.

Do not launch a 24-hour package from the current evidence unless the research question changes. The current Stage 3 result already answers the main promotion question: the 60-minute gate kept the bridge reference in the promoted set, while the cheaper candidates that were plausible at shorter budgets did not meet the 12-hour threshold.

## Interpretation

This does not support a claim that smaller or cheaper models win at long horizon.

It supports a cost-efficient filtering result:

> Short and intermediate-budget gates can cheaply identify tempting cheaper candidates, but the 12-hour confirmation showed that they did not meet the frozen thresholds before spending a 24-hour budget.

The useful this study claim is therefore not "cheap models are better." It is:

> Multi-fidelity promotion rules reduce wasted compute by separating early cheap promise from long-horizon survival.

## Consequences For this study

- The `5m` screen was useful but too unstable for hard pruning.
- The replicated `10m` gate selected a defensible 60-minute candidate set.
- The replicated `60m` gate correctly identified `p06_bridge_best` as the robust absolute performer.
- The `12h` confirmation kept `p06_bridge_best` first on both hosts, while the cheaper sentinel branch did not meet the predeclared thresholds.
- The host-sensitive Windows/Linux story from Stage 2 resolves at `12h` into the same ordering on both hosts.

## Next Action

Analyze and write the this study manuscript around promotion-rule value rather than cheap-model victory.

If more compute is needed later, the cleanest follow-up is a second 12-hour seed for the same three-condition set, not an immediate 24-hour extension. That would test seed stability without changing the claim after seeing the first 12-hour result.


==> anc/remote-results/linux_stage0_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage0_p06_bridge_best_s42_t120,ok,1.6610435704991007,50.332176,14302.4521484375,121.7299132347107,184.69774317741394,15.466496,59,8,64,0.05,262144,0.5,42
stage0_p06_greedy_winner_s42_t120,ok,1.558135488047532,39.846284,11270.9033203125,120.81239819526672,172.23748207092285,26.2144,100,6,72,0.03,262144,0.5,42
stage0_p06_small_d4_ar64_lr05_s42_t120,ok,1.283333954766732,11.534472,5141.80712890625,120.15371417999268,171.10354018211365,92.798976,354,4,64,0.05,262144,0.5,42


==> anc/remote-results/linux_stage1_10min_seed43_top9_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage1_10min_seed43_top9_p06_best_c01_s43_t600,ok,1.1577319898279037,26.345772,8955.2431640625,600.5890712738037,642.1201984882355,166.985728,637,6,48,0.03,262144,0.5,43
stage1_10min_seed43_top9_p06_best_c03_s43_t600,ok,1.1564959934667423,26.345772,8955.2431640625,600.2009363174438,642.0012300014496,183.238656,699,6,48,0.05,262144,0.25,43
stage1_10min_seed43_top9_p06_bridge_best_s43_t600,ok,1.145030004611051,50.332176,14302.4521484375,600.1618173122406,663.3926539421082,94.896128,362,8,64,0.05,262144,0.5,43
stage1_10min_seed43_top9_p06_bridge_d6_ar64_s43_t600,ok,1.1523816123826487,26.345772,8955.2431640625,600.0613253116608,641.8506469726562,181.927936,694,6,64,0.05,262144,0.5,43
stage1_10min_seed43_top9_p06_control_s43_t600,ok,1.151804571396323,33.030544,11222.02978515625,601.010479927063,660.7678611278534,142.606336,272,8,48,0.03,524288,0.5,43
stage1_10min_seed43_top9_p06_d6_ar64_lr03_s43_t600,ok,1.148888847914409,26.345772,8955.2431640625,600.1461296081543,641.8608012199402,184.549376,704,6,64,0.03,262144,0.5,43
stage1_10min_seed43_top9_p06_d8_ar48_lr05_s43_t600,ok,1.1257577085011319,33.030544,11222.02978515625,600.3538320064545,650.7114727497101,140.771328,537,8,48,0.05,262144,0.5,43
stage1_10min_seed43_top9_p06_greedy_winner_s43_t600,ok,1.1687996220001053,39.846284,11270.9033203125,601.0534408092499,651.6785326004028,121.634816,464,6,72,0.03,262144,0.5,43
stage1_10min_seed43_top9_p06_small_d4_ar48_lr05_s43_t600,ok,1.1642082134167395,11.534472,5141.80712890625,600.2482843399048,627.8313300609589,436.46976,1665,4,48,0.05,262144,0.5,43


==> anc/remote-results/linux_stage1_10min_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage1_10min_p06_best_c01_s42_t600,ok,1.1557808121710742,26.345772,8955.2431640625,600.4333174228668,641.9591946601868,171.180032,653,6,48,0.03,262144,0.5,42
stage1_10min_p06_best_c03_s42_t600,ok,1.158548793484465,26.345772,8955.2431640625,600.3254730701447,642.0811476707458,179.306496,684,6,48,0.05,262144,0.25,42
stage1_10min_p06_bridge_best_s42_t600,ok,1.1440434409361326,50.332176,14302.4521484375,601.4691731929779,664.1577808856964,93.847552,358,8,64,0.05,262144,0.5,42
stage1_10min_p06_bridge_d6_ar64_s42_t600,ok,1.1511322735239733,26.345772,8955.2431640625,600.3051035404205,641.917248249054,182.452224,696,6,64,0.05,262144,0.5,42
stage1_10min_p06_control_s42_t600,ok,1.1521768961656262,33.030544,11222.02978515625,602.1250796318054,662.355299949646,144.703488,276,8,48,0.03,524288,0.5,42
stage1_10min_p06_d6_ar64_lr03_s42_t600,ok,1.1500185425225529,26.345772,8955.2431640625,600.1739754676819,641.9282429218292,181.927936,694,6,64,0.03,262144,0.5,42
stage1_10min_p06_d8_ar48_lr05_s42_t600,ok,1.123931376312662,33.030544,11222.02978515625,600.1068136692047,650.9380304813385,141.295616,539,8,48,0.05,262144,0.5,42
stage1_10min_p06_greedy_winner_s42_t600,ok,1.1682522191163094,39.846284,11270.9033203125,600.7762341499329,651.32990026474,122.159104,466,6,72,0.03,262144,0.5,42
stage1_10min_p06_small_d4_ar48_lr05_s42_t600,ok,1.1634552862847936,11.534472,5141.80712890625,600.2039983272552,627.8035562038422,434.372608,1657,4,48,0.05,262144,0.5,42
stage1_10min_p06_small_d4_ar64_lr05_s42_t600,ok,1.1632486835081104,11.534472,5141.80712890625,600.2978823184967,627.7977085113525,432.013312,1648,4,64,0.05,262144,0.5,42
stage1_10min_p06_small_d4_ar72_lr03_s42_t600,ok,1.1765239813198853,19.661,6686.9560546875,600.3670816421509,633.1658351421356,260.571136,994,4,72,0.03,262144,0.5,42
stage1_10min_p06_small_highbatch_d4_ar64_s42_t600,ok,1.1696131144595883,11.534472,5141.80712890625,600.3474340438843,630.6575016975403,434.634752,829,4,64,0.05,524288,0.5,42


==> anc/remote-results/linux_stage1_5min_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage1_5min_p06_best_c01_s42_t300,ok,1.2386362385243204,26.345772,8953.2431640625,300.75890135765076,361.7875463962555,84.934656,324,6,48,0.03,262144,0.5,42
stage1_5min_p06_best_c03_s42_t300,ok,1.2279723271908494,26.345772,8955.2431640625,300.56497263908386,342.14024019241333,90.963968,347,6,48,0.05,262144,0.25,42
stage1_5min_p06_bridge_best_s42_t300,ok,1.2297802479840665,50.332176,14302.4521484375,300.47539591789246,363.74864411354065,48.758784,186,8,64,0.05,262144,0.5,42
stage1_5min_p06_bridge_d6_ar64_s42_t300,ok,1.219245603526841,26.345772,8955.2431640625,300.6903667449951,342.55957674980164,92.012544,351,6,64,0.05,262144,0.5,42
stage1_5min_p06_control_s42_t300,ok,1.2774219738563697,33.030544,11222.02978515625,300.2913463115692,360.0479533672333,73.924608,141,8,48,0.03,524288,0.5,42
stage1_5min_p06_d6_ar64_lr03_s42_t300,ok,1.2261266049176949,26.345772,8955.2431640625,300.4535617828369,342.24384355545044,92.536832,353,6,64,0.03,262144,0.5,42
stage1_5min_p06_d8_ar48_lr05_s42_t300,ok,1.1969371769137416,33.030544,11222.02978515625,300.3720529079437,350.99982237815857,72.351744,276,8,48,0.05,262144,0.5,42
stage1_5min_p06_greedy_winner_s42_t300,ok,1.2600989408886711,39.846284,11270.9033203125,300.64797163009644,351.50871896743774,62.390272,238,6,72,0.03,262144,0.5,42
stage1_5min_p06_small_d4_ar48_lr05_s42_t300,ok,1.2023363117825674,11.534472,5141.80712890625,300.1189169883728,327.5245451927185,223.084544,851,4,48,0.05,262144,0.5,42
stage1_5min_p06_small_d4_ar64_lr05_s42_t300,ok,1.2024040889543157,11.534472,5141.80712890625,300.2541377544403,327.61153769493103,220.463104,841,4,64,0.05,262144,0.5,42
stage1_5min_p06_small_d4_ar72_lr03_s42_t300,ok,1.239154353940511,19.661,6686.4560546875,300.13084149360657,349.20103573799133,135.790592,518,4,72,0.03,262144,0.5,42
stage1_5min_p06_small_highbatch_d4_ar64_s42_t300,ok,1.2193335639050955,11.534472,5141.80712890625,300.0278367996216,330.2154686450958,222.8224,425,4,64,0.05,524288,0.5,42


==> anc/remote-results/linux_stage2_60min_seed44_gate4_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage2_60min_seed44_gate4_p06_bridge_best_s44_t3600,ok,1.0020469019449219,50.332176,14302.4521484375,3600.515638113022,3663.487151145935,547.88096,2090,8,64,0.05,262144,0.5,44
stage2_60min_seed44_gate4_p06_d6_ar64_lr03_s44_t3600,ok,1.0416547119056123,26.345772,8955.2431640625,3600.703221321106,3642.655821800232,1060.37248,4045,6,64,0.03,262144,0.5,44
stage2_60min_seed44_gate4_p06_d8_ar48_lr05_s44_t3600,ok,1.0174100669941653,33.030544,11222.02978515625,3600.433725118637,3651.51038813591,828.112896,3159,8,48,0.05,262144,0.5,44
stage2_60min_seed44_gate4_p06_greedy_winner_s44_t3600,ok,1.0289739277216252,39.846284,11270.9033203125,3600.4572899341583,3651.680061817169,713.293824,2721,6,72,0.03,262144,0.5,44


==> anc/remote-results/linux_stage2_60min_seed45_gate4_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage2_60min_seed45_gate4_p06_bridge_best_s45_t3600,ok,1.0044629978160902,50.332176,14302.4521484375,3600.729073047638,3663.524643421173,537.657344,2051,8,64,0.05,262144,0.5,45
stage2_60min_seed45_gate4_p06_d6_ar64_lr03_s45_t3600,ok,1.0420398701261313,26.345772,8955.2431640625,3600.2677302360535,3642.122072458267,1058.799616,4039,6,64,0.03,262144,0.5,45
stage2_60min_seed45_gate4_p06_d8_ar48_lr05_s45_t3600,ok,1.0141812590059307,33.030544,11222.02978515625,3600.579735994339,3651.3750915527344,830.472192,3168,8,48,0.05,262144,0.5,45
stage2_60min_seed45_gate4_p06_greedy_winner_s45_t3600,ok,1.030480046891933,39.846284,11270.9033203125,3600.28200674057,3651.322701692581,717.225984,2736,6,72,0.03,262144,0.5,45


==> anc/remote-results/linux_stage3_12h_seed46_anchor3_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage3_12h_seed46_anchor3_p06_bridge_best_s46_t43200,ok,0.937029173269982,50.332176,14302.4521484375,43200.9663271904,43267.921260118484,6442.975232,24578,8,64,0.05,262144,0.5,46
stage3_12h_seed46_anchor3_p06_d8_ar48_lr05_s46_t43200,ok,0.9668029672554542,33.030544,11222.02978515625,43200.803441524506,43258.646023750305,9604.694016,36639,8,48,0.05,262144,0.5,46
stage3_12h_seed46_anchor3_p06_greedy_winner_s46_t43200,ok,0.9599557423644435,39.846284,11270.9033203125,43200.35977268219,43256.74474644661,8368.9472,31925,6,72,0.03,262144,0.5,46


==> anc/remote-results/linux_stage3b_12h_seed47_anchor3_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage3b_12h_seed47_anchor3_p06_bridge_best_s47_t43200,ok,0.9378692173394537,50.332176,14302.4521484375,43201.01753640175,43267.45731258392,6469.451776,24679,8,64,0.05,262144,0.5,47
stage3b_12h_seed47_anchor3_p06_d8_ar48_lr05_s47_t43200,ok,0.9695175964167078,33.030544,11222.02978515625,43201.06403255463,43258.45084857941,9921.363968,37847,8,48,0.05,262144,0.5,47
stage3b_12h_seed47_anchor3_p06_greedy_winner_s47_t43200,ok,0.9603387432616589,39.846284,11270.9033203125,43200.70188355446,43256.88884997368,8622.964736,32894,6,72,0.03,262144,0.5,47


==> anc/remote-results/windows_stage0_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage0_p06_bridge_best_s42_t120,ok,1.4782588460636759,50.332176,23187.951171875,120.18860816955566,209.10801362991333,25.165824,96,8,64,0.05,262144,0.5,42
stage0_p06_greedy_winner_s42_t120,ok,1.3771539310128147,39.846284,19518.90234375,120.1777548789978,184.2623405456543,31.45728,120,6,72,0.03,262144,0.5,42
stage0_p06_small_d4_ar64_lr05_s42_t120,ok,1.2659882733196286,11.534472,12015.80615234375,120.32964253425598,163.14924144744873,72.0896,275,4,64,0.05,262144,0.5,42


==> anc/remote-results/windows_stage1_10min_seed43_top9_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage1_10min_seed43_top9_p06_best_c01_s43_t600,ok,1.096976297337487,26.345772,16674.7421875,600.7029645442963,655.7978851795197,186.12224,710,6,48,0.03,262144,0.5,43
stage1_10min_seed43_top9_p06_best_c03_s43_t600,ok,1.0979917055897823,26.345772,16674.7421875,600.3381881713867,655.8380098342896,186.12224,710,6,48,0.05,262144,0.25,43
stage1_10min_seed43_top9_p06_bridge_best_s43_t600,ok,1.1001858976414094,50.332176,23187.951171875,601.0155911445618,675.218861579895,115.081216,439,8,64,0.05,262144,0.5,43
stage1_10min_seed43_top9_p06_bridge_d6_ar64_s43_t600,ok,1.0945857125062104,26.345772,16674.7421875,600.2583508491516,655.3560225963593,186.12224,710,6,64,0.05,262144,0.5,43
stage1_10min_seed43_top9_p06_control_s43_t600,ok,1.1341389730256692,33.030544,19418.15380859375,601.4076840877533,676.4676384925842,150.470656,287,8,48,0.03,524288,0.5,43
stage1_10min_seed43_top9_p06_d6_ar64_lr03_s43_t600,ok,1.097042836413137,26.345772,16674.7421875,600.7521727085114,656.6766662597656,186.12224,710,6,64,0.03,262144,0.5,43
stage1_10min_seed43_top9_p06_d8_ar48_lr05_s43_t600,ok,1.0973147322266064,33.030544,19418.15380859375,600.1280887126923,662.9765348434448,147.324928,562,8,48,0.05,262144,0.5,43
stage1_10min_seed43_top9_p06_greedy_winner_s43_t600,ok,1.0894478482468575,39.846284,19518.90234375,600.0513689517975,664.8988568782806,146.276352,558,6,72,0.03,262144,0.5,43
stage1_10min_seed43_top9_p06_small_d4_ar48_lr05_s43_t600,ok,1.1436889162428605,11.534472,12015.80615234375,600.3864181041718,642.7547633647919,348.389376,1329,4,48,0.05,262144,0.5,43


==> anc/remote-results/windows_stage1_10min_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage1_10min_p06_best_c01_s42_t600,ok,1.0939140800249827,26.345772,16674.7421875,600.2711470127106,655.7335221767426,185.860096,709,6,48,0.03,262144,0.5,42
stage1_10min_p06_best_c03_s42_t600,ok,1.095017398869276,26.345772,16674.7421875,600.3420147895813,655.8422582149506,186.12224,710,6,48,0.05,262144,0.25,42
stage1_10min_p06_bridge_best_s42_t600,ok,1.1013130958759196,50.332176,23187.951171875,600.0205652713776,675.2167253494263,114.819072,438,8,64,0.05,262144,0.5,42
stage1_10min_p06_bridge_d6_ar64_s42_t600,ok,1.092258799924286,26.345772,16674.7421875,600.3237867355347,655.8345732688904,186.12224,710,6,64,0.05,262144,0.5,42
stage1_10min_p06_control_s42_t600,ok,1.1340236715407246,33.030544,19418.15380859375,601.409850358963,676.779851436615,150.470656,287,8,48,0.03,524288,0.5,42
stage1_10min_p06_d6_ar64_lr03_s42_t600,ok,1.09383075619529,26.345772,16674.7421875,600.0566482543945,655.6882169246674,185.860096,709,6,64,0.03,262144,0.5,42
stage1_10min_p06_d8_ar48_lr05_s42_t600,ok,1.0957999601664314,33.030544,19418.15380859375,600.2932074069977,663.1962280273438,147.324928,562,8,48,0.05,262144,0.5,42
stage1_10min_p06_greedy_winner_s42_t600,ok,1.089596883005276,39.846284,19518.90234375,601.0614984035492,665.0591468811035,146.538496,559,6,72,0.03,262144,0.5,42
stage1_10min_p06_small_d4_ar48_lr05_s42_t600,ok,1.1394160264150242,11.534472,12015.80615234375,600.3792181015015,642.7201843261719,348.127232,1328,4,48,0.05,262144,0.5,42
stage1_10min_p06_small_d4_ar64_lr05_s42_t600,ok,1.1403183132591816,11.534472,12015.80615234375,600.0422406196594,642.911947965622,347.602944,1326,4,64,0.05,262144,0.5,42
stage1_10min_p06_small_d4_ar72_lr03_s42_t600,ok,1.112531402850069,19.661,13928.080078125,600.261727809906,647.6839635372162,252.96896,965,4,72,0.03,262144,0.5,42
stage1_10min_p06_small_highbatch_d4_ar64_s42_t600,ok,1.1578624628531562,11.534472,12015.80615234375,600.0360949039459,648.0413753986359,352.321536,672,4,64,0.05,524288,0.5,42


==> anc/remote-results/windows_stage1_5min_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage1_5min_p06_best_c01_s42_t300,ok,1.158271714955702,26.345772,16674.7421875,300.5374562740326,356.58663272857666,94.37184,360,6,48,0.03,262144,0.5,42
stage1_5min_p06_best_c03_s42_t300,ok,1.1558660344173086,26.345772,16674.7421875,300.15555715560913,356.5189628601074,94.37184,360,6,48,0.05,262144,0.25,42
stage1_5min_p06_bridge_best_s42_t300,ok,1.194005658522285,50.332176,23187.951171875,300.1080131530762,375.3360548019409,58.720256,224,8,64,0.05,262144,0.5,42
stage1_5min_p06_bridge_d6_ar64_s42_t300,ok,1.1527319517928916,26.345772,16674.7421875,300.2979037761688,356.86072969436646,94.37184,360,6,64,0.05,262144,0.5,42
stage1_5min_p06_control_s42_t300,ok,1.2523844467909844,33.030544,19418.15380859375,301.0461072921753,376.2959728240967,78.118912,149,8,48,0.03,524288,0.5,42
stage1_5min_p06_d6_ar64_lr03_s42_t300,ok,1.1583332156493735,26.345772,16674.7421875,300.41103315353394,355.6655378341675,94.37184,360,6,64,0.03,262144,0.5,42
stage1_5min_p06_d8_ar48_lr05_s42_t300,ok,1.1647871502304163,33.030544,19418.15380859375,300.1241331100464,363.27517580986023,74.973184,286,8,48,0.05,262144,0.5,42
stage1_5min_p06_greedy_winner_s42_t300,ok,1.1695762362852233,39.846284,19518.90234375,300.06142234802246,364.1711468696594,74.448896,284,6,72,0.03,262144,0.5,42
stage1_5min_p06_small_d4_ar48_lr05_s42_t300,ok,1.1793793232468974,11.534472,12015.80615234375,300.39799642562866,342.9114191532135,175.374336,669,4,48,0.05,262144,0.5,42
stage1_5min_p06_small_d4_ar64_lr05_s42_t300,ok,1.1796058480591838,11.534472,12015.80615234375,300.3661255836487,343.3918836116791,175.63648,670,4,64,0.05,262144,0.5,42
stage1_5min_p06_small_d4_ar72_lr03_s42_t300,ok,1.1678049905843317,19.661,13928.080078125,300.5079538822174,348.6228587627411,127.926272,488,4,72,0.03,262144,0.5,42
stage1_5min_p06_small_highbatch_d4_ar64_s42_t300,ok,1.2137955985143978,11.534472,12015.80615234375,300.90075063705444,348.65731167793274,179.306496,342,4,64,0.05,524288,0.5,42


==> anc/remote-results/windows_stage2_60min_seed44_gate4_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage2_60min_seed44_gate4_p06_bridge_best_s44_t3600,ok,0.9720292911681865,50.332176,23187.951171875,3601.0086467266083,3676.617767572403,677.117952,2583,8,64,0.05,262144,0.5,44
stage2_60min_seed44_gate4_p06_d6_ar64_lr03_s44_t3600,ok,1.0084900468319562,26.345772,16674.7421875,3600.4666752815247,3656.7396380901337,1102.839808,4207,6,64,0.03,262144,0.5,44
stage2_60min_seed44_gate4_p06_d8_ar48_lr05_s44_t3600,ok,0.99742231773887,33.030544,19418.15380859375,3600.4413118362427,3664.4547305107117,870.580224,3321,8,48,0.05,262144,0.5,44
stage2_60min_seed44_gate4_p06_greedy_winner_s44_t3600,ok,0.9790169233036746,39.846284,19518.90234375,3600.520008802414,3665.4109892845154,865.861632,3303,6,72,0.03,262144,0.5,44


==> anc/remote-results/windows_stage2_60min_seed45_gate4_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage2_60min_seed45_gate4_p06_bridge_best_s45_t3600,ok,0.9732200226511825,50.332176,23187.951171875,3600.002112388611,3674.88827586174,676.593664,2581,8,64,0.05,262144,0.5,45
stage2_60min_seed45_gate4_p06_d6_ar64_lr03_s45_t3600,ok,1.0098501311655281,26.345772,16674.7421875,3600.7773151397705,3656.1663489341736,1102.31552,4205,6,64,0.03,262144,0.5,45
stage2_60min_seed45_gate4_p06_d8_ar48_lr05_s45_t3600,ok,0.999457859740347,33.030544,19418.15380859375,3600.6662435531616,3664.0306181907654,870.842368,3322,8,48,0.05,262144,0.5,45
stage2_60min_seed45_gate4_p06_greedy_winner_s45_t3600,ok,0.9794292291647176,39.846284,19518.90234375,3600.952937602997,3665.31281542778,866.123776,3304,6,72,0.03,262144,0.5,45


==> anc/remote-results/windows_stage3_12h_seed46_anchor3_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage3_12h_seed46_anchor3_p06_bridge_best_s46_t43200,ok,0.9264704982169304,50.332176,23187.951171875,43200.985899209976,43288.42313289642,8096.841728,30887,8,64,0.05,262144,0.5,46
stage3_12h_seed46_anchor3_p06_d8_ar48_lr05_s46_t43200,ok,0.9593026312045225,33.030544,19418.15380859375,43200.26458930969,43278.90844964981,10418.388992,39743,8,48,0.05,262144,0.5,46
stage3_12h_seed46_anchor3_p06_greedy_winner_s46_t43200,ok,0.9419862065701614,39.846284,19518.90234375,43200.35254216194,43280.253465652466,10359.406592,39518,6,72,0.03,262144,0.5,46


==> anc/remote-results/windows_stage3b_12h_seed47_anchor3_summary.csv <==
run_id,status,val_bpb,num_params_M,peak_vram_mb,training_seconds,total_seconds,total_tokens_M,num_steps,depth,aspect_ratio,matrix_lr,total_batch_size,warmdown_ratio,run_seed
stage3b_12h_seed47_anchor3_p06_bridge_best_s47_t43200,ok,0.9262896993639781,50.332176,23187.951171875,43200.51876926422,43287.624106645584,8092.123136,30869,8,64,0.05,262144,0.5,47
stage3b_12h_seed47_anchor3_p06_d8_ar48_lr05_s47_t43200,ok,0.9631801346656619,33.030544,19418.15380859375,43200.17482185364,43278.85224890709,10416.029696,39734,8,48,0.05,262144,0.5,47
stage3b_12h_seed47_anchor3_p06_greedy_winner_s47_t43200,ok,0.9425524473695905,39.846284,19518.90234375,43200.05351448059,43278.291967630386,10362.028032,39528,6,72,0.03,262144,0.5,47


==> anc/source/runner__train_p06_instrumented.py <==
"""
Autoresearch pretraining script. Single-GPU, single-file.
Cherry-picked and simplified from nanochat.
Usage: uv run train.py
"""

import os
os.environ["PYTORCH_ALLOC_CONF"] = "expandable_segments:True"
os.environ["HF_HUB_DISABLE_PROGRESS_BARS"] = "1"

import gc
import json
import math
import platform
import random
import socket
import sys
import time
from dataclasses import dataclass, asdict
from datetime import datetime, timezone
from pathlib import Path

import torch
import torch.nn as nn
import torch.nn.functional as F

try:
    from kernels import get_kernel
except Exception as exc:
    get_kernel = None
    _kernel_import_error = exc
else:
    _kernel_import_error = None


def _resolve_flash_backend():
    if get_kernel is None:
        print(f"WARNING: kernels package unavailable, falling back to torch SDPA: {_kernel_import_error}")
        return None
    cap = torch.cuda.get_device_capability()
    repo = "varunneal/flash-attention-3" if cap == (9, 0) else "kernels-community/flash-attn3"
    try:
        return get_kernel(repo).flash_attn_interface
    except Exception as exc:
        print(f"WARNING: flash-attn3 unavailable, falling back to torch SDPA: {exc}")
        return None


fa3 = _resolve_flash_backend()


def maybe_compile(fn):
    if os.name == "nt":
        return fn
    return torch.compile(fn, dynamic=False, fullgraph=True)

from prepare import MAX_SEQ_LEN, TIME_BUDGET, Tokenizer, make_dataloader, evaluate_bpb


def env_flag(name, default=False):
    raw = os.environ.get(name)
    if raw is None:
        return default
    return raw.strip().lower() in {"1", "true", "yes", "on"}


def json_default(value):
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, torch.dtype):
        return str(value)
    return str(value)


def collect_host_metadata():
    metadata = {
        "hostname": socket.gethostname(),
        "platform": platform.platform(),
        "system": platform.system(),
        "release": platform.release(),
        "python": sys.version.replace("\n", " "),
        "executable": sys.executable,
        "cwd": os.getcwd(),
        "argv": sys.argv,
        "torch_version": torch.__version__,
        "cuda_available": torch.cuda.is_available(),
    }
    if torch.cuda.is_available():
        device_index = torch.cuda.current_device()
        metadata.update(
            {
                "cuda_version": torch.version.cuda,
                "cudnn_version": torch.backends.cudnn.version(),
                "cuda_device_index": device_index,
                "cuda_device_name": torch.cuda.get_device_name(device_index),
                "cuda_device_capability": torch.cuda.get_device_capability(device_index),
                "cuda_device_count": torch.cuda.device_count(),
            }
        )
    return metadata


def write_json(path, payload):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload, indent=2, sort_keys=True, default=json_default), encoding="utf-8")


# ---------------------------------------------------------------------------
# Transformer Model
# ---------------------------------------------------------------------------

@dataclass
class TransformerConfig:
    sequence_len: int = 2048
    vocab_size: int = 32768
    n_layer: int = 12
    n_head: int = 6
    n_kv_head: int = 6
    n_embd: int = 768
    window_pattern: str = "SSSL"


def norm(x):
    return F.rms_norm(x, (x.size(-1),))


def has_ve(layer_idx, n_layer):
    """Returns True if layer should have Value Embedding (alternating, last always included)."""
    return layer_idx % 2 == (n_layer - 1) % 2


def apply_rotary_emb(x, cos, sin):
    assert x.ndim == 4
    d = x.shape[3] // 2
    x1, x2 = x[..., :d], x[..., d:]
    y1 = x1 * cos + x2 * sin
    y2 = x1 * (-sin) + x2 * cos
    return torch.cat([y1, y2], 3)


class CausalSelfAttention(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.n_head = config.n_head
        self.n_kv_head = config.n_kv_head
        self.n_embd = config.n_embd
        self.head_dim = self.n_embd // self.n_head
        assert self.n_embd % self.n_head == 0
        assert self.n_kv_head <= self.n_head and self.n_head % self.n_kv_head == 0
        self.c_q = nn.Linear(self.n_embd, self.n_head * self.head_dim, bias=False)
        self.c_k = nn.Linear(self.n_embd, self.n_kv_head * self.head_dim, bias=False)
        self.c_v = nn.Linear(self.n_embd, self.n_kv_head * self.head_dim, bias=False)
        self.c_proj = nn.Linear(self.n_embd, self.n_embd, bias=False)
        self.ve_gate_channels = 32
        self.ve_gate = nn.Linear(self.ve_gate_channels, self.n_kv_head, bias=False) if has_ve(layer_idx, config.n_layer) else None
        self._mask_cache: dict[tuple[int, int, str], torch.Tensor] = {}

    def _get_attn_mask(self, T, window_size, device):
        window = int(window_size[0])
        key = (T, window, str(device))
        cached = self._mask_cache.get(key)
        if cached is not None:
            return cached

        idx = torch.arange(T, device=device)
        q_pos = idx[:, None]
        k_pos = idx[None, :]
        mask = k_pos <= q_pos
        if window > 0:
            mask = mask & ((q_pos - k_pos) < window)
        mask = mask.view(1, 1, T, T)
        self._mask_cache[key] = mask
        return mask

    def forward(self, x, ve, cos_sin, window_size):
        B, T, C = x.size()
        q = self.c_q(x).view(B, T, self.n_head, self.head_dim)
        k = self.c_k(x).view(B, T, self.n_kv_head, self.head_dim)
        v = self.c_v(x).view(B, T, self.n_kv_head, self.head_dim)

        # Value residual (ResFormer): mix in value embedding with input-dependent gate per head
        if ve is not None:
            ve = ve.view(B, T, self.n_kv_head, self.head_dim)
            gate = 2 * torch.sigmoid(self.ve_gate(x[..., :self.ve_gate_channels]))
            v = v + gate.unsqueeze(-1) * ve

        cos, sin = cos_sin
        q, k = apply_rotary_emb(q, cos, sin), apply_rotary_emb(k, cos, sin)
        q, k = norm(q), norm(k)

        if fa3 is not None:
            y = fa3.flash_attn_func(q, k, v, causal=True, window_size=window_size)
        else:
            q_sdpa = q.transpose(1, 2)
            k_sdpa = k.transpose(1, 2)
            v_sdpa = v.transpose(1, 2)
            attn_mask = self._get_attn_mask(T, window_size, x.device)
            y = F.scaled_dot_product_attention(
                q_sdpa,
                k_sdpa,
                v_sdpa,
                attn_mask=attn_mask,
                dropout_p=0.0,
                is_causal=False,
            )
            y = y.transpose(1, 2)

        y = y.contiguous().view(B, T, -1)
        y = self.c_proj(y)
        return y


class MLP(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.c_fc = nn.Linear(config.n_embd, 4 * config.n_embd, bias=False)
        self.c_proj = nn.Linear(4 * config.n_embd, config.n_embd, bias=False)

    def forward(self, x):
        x = self.c_fc(x)
        x = F.relu(x).square()
        x = self.c_proj(x)
        return x


class Block(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.attn = CausalSelfAttention(config, layer_idx)
        self.mlp = MLP(config)

    def forward(self, x, ve, cos_sin, window_size):
        x = x + self.attn(norm(x), ve, cos_sin, window_size)
        x = x + self.mlp(norm(x))
        return x


class TransformerLM(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.config = config
        self.window_sizes = self._compute_window_sizes(config)
        self.transformer = nn.ModuleDict({
            "wte": nn.Embedding(config.vocab_size, config.n_embd),
            "h": nn.ModuleList([Block(config, i) for i in range(config.n_layer)]),
        })
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)
        self.resid_lambdas = nn.Parameter(torch.ones(config.n_layer))
        self.x0_lambdas = nn.Parameter(torch.zeros(config.n_layer))
        # Value embeddings
        head_dim = config.n_embd // config.n_head
        kv_dim = config.n_kv_head * head_dim
        self.value_embeds = nn.ModuleDict({
            str(i): nn.Embedding(config.vocab_size, kv_dim)
            for i in range(config.n_layer) if has_ve(i, config.n_layer)
        })
        # Rotary embeddings
        self.rotary_seq_len = config.sequence_len * 10
        cos, sin = self._precompute_rotary_embeddings(self.rotary_seq_len, head_dim)
        self.register_buffer("cos", cos, persistent=False)
        self.register_buffer("sin", sin, persistent=False)

    @torch.no_grad()
    def init_weights(self):
        # Embedding and unembedding
        torch.nn.init.normal_(self.transformer.wte.weight, mean=0.0, std=1.0)
        torch.nn.init.normal_(self.lm_head.weight, mean=0.0, std=0.001)
        # Transformer blocks
        n_embd = self.config.n_embd
        s = 3**0.5 * n_embd**-0.5
        for block in self.transformer.h:
            torch.nn.init.uniform_(block.attn.c_q.weight, -s, s)
            torch.nn.init.uniform_(block.attn.c_k.weight, -s, s)
            torch.nn.init.uniform_(block.attn.c_v.weight, -s, s)
            torch.nn.init.zeros_(block.attn.c_proj.weight)
            torch.nn.init.uniform_(block.mlp.c_fc.weight, -s, s)
            torch.nn.init.zeros_(block.mlp.c_proj.weight)
        # Per-layer scalars
        self.resid_lambdas.fill_(1.0)
        self.x0_lambdas.fill_(0.1)
        # Value embeddings
        for ve in self.value_embeds.values():
            torch.nn.init.uniform_(ve.weight, -s, s)
        # Gate weights init to zero (sigmoid(0)=0.5, scaled by 2 -> 1.0 = neutral)
        for block in self.transformer.h:
            if block.attn.ve_gate is not None:
                torch.nn.init.zeros_(block.attn.ve_gate.weight)
        # Rotary embeddings
        head_dim = self.config.n_embd // self.config.n_head
        cos, sin = self._precompute_rotary_embeddings(self.rotary_seq_len, head_dim)
        self.cos, self.sin = cos, sin
        # Cast embeddings to bf16
        self.transformer.wte.to(dtype=torch.bfloat16)
        for ve in self.value_embeds.values():
            ve.to(dtype=torch.bfloat16)

    def _precompute_rotary_embeddings(self, seq_len, head_dim, base=10000, device=None):
        if device is None:
            device = self.transformer.wte.weight.device
        channel_range = torch.arange(0, head_dim, 2, dtype=torch.float32, device=device)
        inv_freq = 1.0 / (base ** (channel_range / head_dim))
        t = torch.arange(seq_len, dtype=torch.float32, device=device)
        freqs = torch.outer(t, inv_freq)
        cos, sin = freqs.cos(), freqs.sin()
        cos, sin = cos.bfloat16(), sin.bfloat16()
        cos, sin = cos[None, :, None, :], sin[None, :, None, :]
        return cos, sin

    def _compute_window_sizes(self, config):
        pattern = config.window_pattern.upper()
        assert all(c in "SL" for c in pattern)
        long_window = config.sequence_len
        short_window = long_window // 2
        char_to_window = {"L": (long_window, 0), "S": (short_window, 0)}
        window_sizes = []
        for layer_idx in range(config.n_layer):
            char = pattern[layer_idx % len(pattern)]
            window_sizes.append(char_to_window[char])
        window_sizes[-1] = (long_window, 0)
        return window_sizes

    def estimate_flops(self):
        """Estimated FLOPs per token (forward + backward)."""
        nparams = sum(p.numel() for p in self.parameters())
        value_embeds_numel = sum(ve.weight.numel() for ve in self.value_embeds.values())
        nparams_exclude = (self.transformer.wte.weight.numel() + value_embeds_numel +
                          self.resid_lambdas.numel() + self.x0_lambdas.numel())
        h = self.config.n_head
        q = self.config.n_embd // self.config.n_head
        t = self.config.sequence_len
        attn_flops = 0
        for window_size in self.window_sizes:
            window = window_size[0]
            effective_seq = t if window < 0 else min(window, t)
            attn_flops += 12 * h * q * effective_seq
        return 6 * (nparams - nparams_exclude) + attn_flops

    def num_scaling_params(self):
        wte = sum(p.numel() for p in self.transformer.wte.parameters())
        value_embeds = sum(p.numel() for p in self.value_embeds.parameters())
        lm_head = sum(p.numel() for p in self.lm_head.parameters())
        transformer_matrices = sum(p.numel() for p in self.transformer.h.parameters())
        scalars = self.resid_lambdas.numel() + self.x0_lambdas.numel()
        total = wte + value_embeds + lm_head + transformer_matrices + scalars
        return {
            'wte': wte, 'value_embeds': value_embeds, 'lm_head': lm_head,
            'transformer_matrices': transformer_matrices, 'scalars': scalars, 'total': total,
        }

    def setup_optimizer(self, unembedding_lr=0.004, embedding_lr=0.2, matrix_lr=0.02,
                        weight_decay=0.0, adam_betas=(0.8, 0.95), scalar_lr=0.5):
        model_dim = self.config.n_embd
        matrix_params = list(self.transformer.h.parameters())
        value_embeds_params = list(self.value_embeds.parameters())
        embedding_params = list(self.transformer.wte.parameters())
        lm_head_params = list(self.lm_head.parameters())
        resid_params = [self.resid_lambdas]
        x0_params = [self.x0_lambdas]
        assert len(list(self.parameters())) == (len(matrix_params) + len(embedding_params) +
            len(lm_head_params) + len(value_embeds_params) + len(resid_params) + len(x0_params))
        # Scale LR ∝ 1/√dmodel (tuned at 768 dim)
        dmodel_lr_scale = (model_dim / 768) ** -0.5
        print(f"Scaling AdamW LRs by 1/sqrt({model_dim}/768) = {dmodel_lr_scale:.6f}")
        param_groups = [
            dict(kind='adamw', params=lm_head_params, lr=unembedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=embedding_params, lr=embedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=value_embeds_params, lr=embedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=resid_params, lr=scalar_lr * 0.01, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=x0_params, lr=scalar_lr, betas=(0.96, 0.95), eps=1e-10, weight_decay=0.0),
        ]
        for shape in sorted({p.shape for p in matrix_params}):
            group_params = [p for p in matrix_params if p.shape == shape]
            param_groups.append(dict(
                kind='muon', params=group_params, lr=matrix_lr,
                momentum=0.95, ns_steps=5, beta2=0.95, weight_decay=weight_decay,
            ))
        optimizer = MuonAdamW(param_groups)
        for group in optimizer.param_groups:
            group["initial_lr"] = group["lr"]
        return optimizer

    def forward(self, idx, targets=None, reduction='mean'):
        B, T = idx.size()
        assert T <= self.cos.size(1)
        cos_sin = self.cos[:, :T], self.sin[:, :T]

        x = self.transformer.wte(idx)
        x = norm(x)
        x0 = x
        for i, block in enumerate(self.transformer.h):
            x = self.resid_lambdas[i] * x + self.x0_lambdas[i] * x0
            ve = self.value_embeds[str(i)](idx) if str(i) in self.value_embeds else None
            x = block(x, ve, cos_sin, self.window_sizes[i])
        x = norm(x)

        softcap = 15
        logits = self.lm_head(x)
        logits = logits.float()
        logits = softcap * torch.tanh(logits / softcap)

        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1),
                                   ignore_index=-1, reduction=reduction)
            return loss
        return logits

# ---------------------------------------------------------------------------
# Optimizer (MuonAdamW, single GPU only)
# ---------------------------------------------------------------------------

polar_express_coeffs = [
    (8.156554524902461, -22.48329292557795, 15.878769915207462),
    (4.042929935166739, -2.808917465908714, 0.5000178451051316),
    (3.8916678022926607, -2.772484153217685, 0.5060648178503393),
    (3.285753657755655, -2.3681294933425376, 0.46449024233003106),
    (2.3465413258596377, -1.7097828382687081, 0.42323551169305323),
]

@maybe_compile
def adamw_step_fused(p, grad, exp_avg, exp_avg_sq, step_t, lr_t, beta1_t, beta2_t, eps_t, wd_t):
    p.mul_(1 - lr_t * wd_t)
    exp_avg.lerp_(grad, 1 - beta1_t)
    exp_avg_sq.lerp_(grad.square(), 1 - beta2_t)
    bias1 = 1 - beta1_t ** step_t
    bias2 = 1 - beta2_t ** step_t
    denom = (exp_avg_sq / bias2).sqrt() + eps_t
    step_size = lr_t / bias1
    p.add_(exp_avg / denom, alpha=-step_size)

@maybe_compile
def muon_step_fused(stacked_grads, stacked_params, momentum_buffer, second_momentum_buffer,
                    momentum_t, lr_t, wd_t, beta2_t, ns_steps, red_dim):
    # Nesterov momentum
    momentum = momentum_t.to(stacked_grads.dtype)
    momentum_buffer.lerp_(stacked_grads, 1 - momentum)
    g = stacked_grads.lerp_(momentum_buffer, momentum)
    # Polar express orthogonalization
    X = g.bfloat16()
    X = X / (X.norm(dim=(-2, -1), keepdim=True) * 1.02 + 1e-6)
    if g.size(-2) > g.size(-1):
        for a, b, c in polar_express_coeffs[:ns_steps]:
            A = X.mT @ X
            B = b * A + c * (A @ A)
            X = a * X + X @ B
    else:
        for a, b, c in polar_express_coeffs[:ns_steps]:
            A = X @ X.mT
            B = b * A + c * (A @ A)
            X = a * X + B @ X
    g = X
    # NorMuon variance reduction
    beta2 = beta2_t.to(g.dtype)
    v_mean = g.float().square().mean(dim=red_dim, keepdim=True)
    red_dim_size = g.size(red_dim)
    v_norm_sq = v_mean.sum(dim=(-2, -1), keepdim=True) * red_dim_size
    v_norm = v_norm_sq.sqrt()
    second_momentum_buffer.lerp_(v_mean.to(dtype=second_momentum_buffer.dtype), 1 - beta2)
    step_size = second_momentum_buffer.clamp_min(1e-10).rsqrt()
    scaled_sq_sum = (v_mean * red_dim_size) * step_size.float().square()
    v_norm_new = scaled_sq_sum.sum(dim=(-2, -1), keepdim=True).sqrt()
    final_scale = step_size * (v_norm / v_norm_new.clamp_min(1e-10))
    g = g * final_scale.to(g.dtype)
    # Cautious weight decay + parameter update
    lr = lr_t.to(g.dtype)
    wd = wd_t.to(g.dtype)
    mask = (g * stacked_params) >= 0
    stacked_params.sub_(lr * g + lr * wd * stacked_params * mask)


class MuonAdamW(torch.optim.Optimizer):
    """Combined optimizer: Muon for 2D matrix params, AdamW for others."""

    def __init__(self, param_groups):
        super().__init__(param_groups, defaults={})
        # 0-D CPU tensors to avoid torch.compile recompilation when values change
        self._adamw_step_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_lr_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_beta1_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_beta2_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_eps_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_wd_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_momentum_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_lr_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_wd_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_beta2_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")

    def _step_adamw(self, group):
        for p in group['params']:
            if p.grad is None:
                continue
            grad = p.grad
            state = self.state[p]
            if not state:
                state['step'] = 0
                state['exp_avg'] = torch.zeros_like(p)
                state['exp_avg_sq'] = torch.zeros_like(p)
            state['step'] += 1
            self._adamw_step_t.fill_(state['step'])
            self._adamw_lr_t.fill_(group['lr'])
            self._adamw_beta1_t.fill_(group['betas'][0])
            self._adamw_beta2_t.fill_(group['betas'][1])
            self._adamw_eps_t.fill_(group['eps'])
            self._adamw_wd_t.fill_(group['weight_decay'])
            adamw_step_fused(p, grad, state['exp_avg'], state['exp_avg_sq'],
                            self._adamw_step_t, self._adamw_lr_t, self._adamw_beta1_t,
                            self._adamw_beta2_t, self._adamw_eps_t, self._adamw_wd_t)

    def _step_muon(self, group):
        params = group['params']
        if not params:
            return
        p = params[0]
        state = self.state[p]
        num_params = len(params)
        shape, device, dtype = p.shape, p.device, p.dtype
        if "momentum_buffer" not in state:
            state["momentum_buffer"] = torch.zeros(num_params, *shape, dtype=dtype, device=device)
        if "second_momentum_buffer" not in state:
            state_shape = (num_params, shape[-2], 1) if shape[-2] >= shape[-1] else (num_params, 1, shape[-1])
            state["second_momentum_buffer"] = torch.zeros(state_shape, dtype=dtype, device=device)
        red_dim = -1 if shape[-2] >= shape[-1] else -2
        stacked_grads = torch.stack([p.grad for p in params])
        stacked_params = torch.stack(params)
        self._muon_momentum_t.fill_(group["momentum"])
        self._muon_beta2_t.fill_(group["beta2"] if group["beta2"] is not None else 0.0)
        self._muon_lr_t.fill_(group["lr"] * max(1.0, shape[-2] / shape[-1])**0.5)
        self._muon_wd_t.fill_(group["weight_decay"])
        muon_step_fused(stacked_grads, stacked_params,
                        state["momentum_buffer"], state["second_momentum_buffer"],
                        self._muon_momentum_t, self._muon_lr_t, self._muon_wd_t,
                        self._muon_beta2_t, group["ns_steps"], red_dim)
        torch._foreach_copy_(params, list(stacked_params.unbind(0)))

    @torch.no_grad()
    def step(self):
        for group in self.param_groups:
            if group['kind'] == 'adamw':
                self._step_adamw(group)
            elif group['kind'] == 'muon':
                self._step_muon(group)

# ---------------------------------------------------------------------------
# Hyperparameters (edit these directly, no CLI flags needed)
# ---------------------------------------------------------------------------

# Model architecture
ASPECT_RATIO = 64       # model_dim = depth * ASPECT_RATIO
HEAD_DIM = 128          # target head dimension for attention
WINDOW_PATTERN = "SSSL" # sliding window pattern: L=full, S=half context

# Optimization
TOTAL_BATCH_SIZE = 2**19 # ~524K tokens per optimizer step
EMBEDDING_LR = 0.6      # learning rate for token embeddings (Adam)
UNEMBEDDING_LR = 0.004  # learning rate for lm_head (Adam)
MATRIX_LR = 0.04        # learning rate for matrix parameters (Muon)
SCALAR_LR = 0.5         # learning rate for per-layer scalars (Adam)
WEIGHT_DECAY = 0.2      # cautious weight decay for Muon
ADAM_BETAS = (0.8, 0.95) # Adam beta1, beta2
WARMUP_RATIO = 0.0      # fraction of time budget for LR warmup
WARMDOWN_RATIO = 0.5    # fraction of time budget for LR warmdown
FINAL_LR_FRAC = 0.0     # final LR as fraction of initial

# Model size
DEPTH = 8               # number of transformer layers
DEVICE_BATCH_SIZE = 32   # lowered for Windows SDPA fallback path
RUN_SEED = 42           # explicit run seed for reproducible multi-seed studies

# staged-promotion instrumentation. Use environment variables so materialized train.py
# files can stay simple and comparable to Staged Factorial Screening for Budget-Constrained Micro-Pretraining.
RUN_ID = os.environ.get("P06_RUN_ID", f"p06_{int(time.time())}")
OUTPUT_DIR = Path(os.environ.get("P06_OUTPUT_DIR", "runs")) / RUN_ID
SAVE_CHECKPOINT = env_flag("P06_SAVE_CHECKPOINT", default=False)
METRIC_LOG_INTERVAL_STEPS = int(os.environ.get("P06_METRIC_LOG_INTERVAL_STEPS", "25"))
METRIC_LOG_INTERVAL_SECONDS = float(os.environ.get("P06_METRIC_LOG_INTERVAL_SECONDS", "30"))

# ---------------------------------------------------------------------------
# Setup: tokenizer, model, optimizer, dataloader
# ---------------------------------------------------------------------------

t_start = time.time()
run_started_at = datetime.now(timezone.utc).isoformat()
OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
random.seed(RUN_SEED)
torch.manual_seed(RUN_SEED)
if torch.cuda.is_available():
    torch.cuda.manual_seed(RUN_SEED)
    torch.cuda.manual_seed_all(RUN_SEED)
torch.set_float32_matmul_precision("high")
device = torch.device("cuda")
autocast_ctx = torch.amp.autocast(device_type="cuda", dtype=torch.bfloat16)
H100_BF16_PEAK_FLOPS = 989.5e12

tokenizer = Tokenizer.from_directory()
vocab_size = tokenizer.get_vocab_size()
print(f"Vocab size: {vocab_size:,}")
print(f"Run seed: {RUN_SEED}")

def build_model_config(depth):
    base_dim = depth * ASPECT_RATIO
    model_dim = ((base_dim + HEAD_DIM - 1) // HEAD_DIM) * HEAD_DIM
    num_heads = model_dim // HEAD_DIM
    return TransformerConfig(
        sequence_len=MAX_SEQ_LEN, vocab_size=vocab_size,
        n_layer=depth, n_head=num_heads, n_kv_head=num_heads, n_embd=model_dim,
        window_pattern=WINDOW_PATTERN,
    )

config = build_model_config(DEPTH)
print(f"Model config: {asdict(config)}")
host_metadata = collect_host_metadata()
run_config = {
    "run_id": RUN_ID,
    "output_dir": str(OUTPUT_DIR),
    "started_at": run_started_at,
    "time_budget": TIME_BUDGET,
    "max_seq_len": MAX_SEQ_LEN,
    "depth": DEPTH,
    "aspect_ratio": ASPECT_RATIO,
    "head_dim": HEAD_DIM,
    "window_pattern": WINDOW_PATTERN,
    "total_batch_size": TOTAL_BATCH_SIZE,
    "device_batch_size": DEVICE_BATCH_SIZE,
    "embedding_lr": EMBEDDING_LR,
    "unembedding_lr": UNEMBEDDING_LR,
    "matrix_lr": MATRIX_LR,
    "scalar_lr": SCALAR_LR,
    "weight_decay": WEIGHT_DECAY,
    "adam_betas": ADAM_BETAS,
    "warmup_ratio": WARMUP_RATIO,
    "warmdown_ratio": WARMDOWN_RATIO,
    "final_lr_frac": FINAL_LR_FRAC,
    "run_seed": RUN_SEED,
    "save_checkpoint": SAVE_CHECKPOINT,
}
write_json(OUTPUT_DIR / "run_config.json", {"config": run_config, "host": host_metadata, "model_config": asdict(config)})

with torch.device("meta"):
    model = TransformerLM(config)
model.to_empty(device=device)
model.init_weights()

param_counts = model.num_scaling_params()
print("Parameter counts:")
for key, value in param_counts.items():
    print(f"  {key:24s}: {value:,}")
num_params = param_counts['total']
num_flops_per_token = model.estimate_flops()
print(f"Estimated FLOPs per token: {num_flops_per_token:e}")

tokens_per_fwdbwd = DEVICE_BATCH_SIZE * MAX_SEQ_LEN
assert TOTAL_BATCH_SIZE % tokens_per_fwdbwd == 0
grad_accum_steps = TOTAL_BATCH_SIZE // tokens_per_fwdbwd

optimizer = model.setup_optimizer(
    unembedding_lr=UNEMBEDDING_LR,
    embedding_lr=EMBEDDING_LR,
    scalar_lr=SCALAR_LR,
    adam_betas=ADAM_BETAS,
    matrix_lr=MATRIX_LR,
    weight_decay=WEIGHT_DECAY,
)

if os.name == "nt":
    print("WARNING: torch.compile disabled on Windows fallback path")
else:
    model = torch.compile(model, dynamic=False)

train_loader = make_dataloader(tokenizer, DEVICE_BATCH_SIZE, MAX_SEQ_LEN, "train")
x, y, epoch = next(train_loader)  # prefetch first batch

print(f"Time budget: {TIME_BUDGET}s")
print(f"Gradient accumulation steps: {grad_accum_steps}")

# Schedules (all based on progress = training_time / TIME_BUDGET)

def get_lr_multiplier(progress):
    if progress < WARMUP_RATIO:
        return progress / WARMUP_RATIO if WARMUP_RATIO > 0 else 1.0
    elif progress < 1.0 - WARMDOWN_RATIO:
        return 1.0
    else:
        cooldown = (1.0 - progress) / WARMDOWN_RATIO
        return cooldown * 1.0 + (1 - cooldown) * FINAL_LR_FRAC

def get_muon_momentum(step):
    frac = min(step / 300, 1)
    return (1 - frac) * 0.85 + frac * 0.95

def get_weight_decay(progress):
    return WEIGHT_DECAY * (1 - progress)

# ---------------------------------------------------------------------------
# Training loop
# ---------------------------------------------------------------------------

t_start_training = time.time()
smooth_train_loss = 0
total_training_time = 0
step = 0
metric_events = []
last_metric_log_time = 0.0

while True:
    torch.cuda.synchronize()
    t0 = time.time()
    for micro_step in range(grad_accum_steps):
        with autocast_ctx:
            loss = model(x, y)
        train_loss = loss.detach()
        loss = loss / grad_accum_steps
        loss.backward()
        x, y, epoch = next(train_loader)

    # Progress and schedules
    progress = min(total_training_time / TIME_BUDGET, 1.0)
    lrm = get_lr_multiplier(progress)
    muon_momentum = get_muon_momentum(step)
    muon_weight_decay = get_weight_decay(progress)
    for group in optimizer.param_groups:
        group["lr"] = group["initial_lr"] * lrm
        if group['kind'] == 'muon':
            group["momentum"] = muon_momentum
            group["weight_decay"] = muon_weight_decay
    optimizer.step()
    model.zero_grad(set_to_none=True)

    train_loss_f = train_loss.item()

    # Fast fail: abort if loss is exploding or NaN
    if math.isnan(train_loss_f) or train_loss_f > 100:
        print("FAIL")
        exit(1)

    torch.cuda.synchronize()
    t1 = time.time()
    dt = t1 - t0

    if step > 10:
        total_training_time += dt

    # Logging
    ema_beta = 0.9
    smooth_train_loss = ema_beta * smooth_train_loss + (1 - ema_beta) * train_loss_f
    debiased_smooth_loss = smooth_train_loss / (1 - ema_beta**(step + 1))
    pct_done = 100 * progress
    tok_per_sec = int(TOTAL_BATCH_SIZE / dt)
    mfu = 100 * num_flops_per_token * TOTAL_BATCH_SIZE / dt / H100_BF16_PEAK_FLOPS
    remaining = max(0, TIME_BUDGET - total_training_time)
    should_log_metric = (
        step == 0
        or (METRIC_LOG_INTERVAL_STEPS > 0 and step % METRIC_LOG_INTERVAL_STEPS == 0)
        or (total_training_time - last_metric_log_time >= METRIC_LOG_INTERVAL_SECONDS)
    )
    if should_log_metric:
        metric_events.append(
            {
                "step": step,
                "progress": progress,
                "training_seconds": total_training_time,
                "loss": debiased_smooth_loss,
                "last_train_loss": train_loss_f,
                "lr_multiplier": lrm,
                "dt_ms": dt * 1000,
                "tokens_per_sec": tok_per_sec,
                "mfu_percent_instant": mfu,
                "epoch": epoch,
                "remaining_seconds": remaining,
            }
        )
        last_metric_log_time = total_training_time

    print(f"\rstep {step:05d} ({pct_done:.1f}%) | loss: {debiased_smooth_loss:.6f} | lrm: {lrm:.2f} | dt: {dt*1000:.0f}ms | tok/sec: {tok_per_sec:,} | mfu: {mfu:.1f}% | epoch: {epoch} | remaining: {remaining:.0f}s    ", end="", flush=True)

    # GC management (Python's GC causes ~500ms stalls)
    if step == 0:
        gc.collect()
        gc.freeze()
        gc.disable()
    elif (step + 1) % 5000 == 0:
        gc.collect()

    step += 1

    # Time's up — but only stop after warmup steps so we don't count compilation
    if step > 10 and total_training_time >= TIME_BUDGET:
        break

print()  # newline after \r training log

total_tokens = step * TOTAL_BATCH_SIZE

# Final eval
model.eval()
with autocast_ctx:
    val_bpb = evaluate_bpb(model, tokenizer, DEVICE_BATCH_SIZE)

# Final summary
t_end = time.time()
startup_time = t_start_training - t_start
steady_state_mfu = 100 * num_flops_per_token * TOTAL_BATCH_SIZE * (step - 10) / total_training_time / H100_BF16_PEAK_FLOPS if total_training_time > 0 else 0
peak_vram_mb = torch.cuda.max_memory_allocated() / 1024 / 1024
finished_at = datetime.now(timezone.utc).isoformat()
summary = {
    "status": "ok",
    "run_id": RUN_ID,
    "started_at": run_started_at,
    "finished_at": finished_at,
    "val_bpb": float(val_bpb),
    "training_seconds": float(total_training_time),
    "total_seconds": float(t_end - t_start),
    "startup_seconds": float(startup_time),
    "peak_vram_mb": float(peak_vram_mb),
    "mfu_percent": float(steady_state_mfu),
    "total_tokens": int(total_tokens),
    "total_tokens_M": float(total_tokens / 1e6),
    "num_steps": int(step),
    "num_params": int(num_params),
    "num_params_M": float(num_params / 1e6),
    "depth": int(DEPTH),
    "aspect_ratio": int(ASPECT_RATIO),
    "matrix_lr": float(MATRIX_LR),
    "total_batch_size": int(TOTAL_BATCH_SIZE),
    "warmdown_ratio": float(WARMDOWN_RATIO),
    "run_seed": int(RUN_SEED),
    "save_checkpoint": bool(SAVE_CHECKPOINT),
    "checkpoint_path": None,
    "metrics_path": str(OUTPUT_DIR / "metrics.jsonl"),
    "summary_path": str(OUTPUT_DIR / "summary.json"),
    "host": host_metadata,
    "model_config": asdict(config),
}

metrics_path = OUTPUT_DIR / "metrics.jsonl"
with metrics_path.open("w", encoding="utf-8") as fh:
    for event in metric_events:
        fh.write(json.dumps(event, sort_keys=True, default=json_default) + "\n")

if SAVE_CHECKPOINT:
    checkpoint_path = OUTPUT_DIR / "checkpoint_final.pt"
    summary["checkpoint_path"] = str(checkpoint_path)
    torch.save(
        {
            "model_state_dict": model.state_dict(),
            "config": asdict(config),
            "run_config": run_config,
            "summary": summary,
        },
        checkpoint_path,
    )

write_json(OUTPUT_DIR / "summary.json", summary)

print("---")
print(f"val_bpb:          {val_bpb:.6f}")
print(f"training_seconds: {total_training_time:.1f}")
print(f"total_seconds:    {t_end - t_start:.1f}")
print(f"peak_vram_mb:     {peak_vram_mb:.1f}")
print(f"mfu_percent:      {steady_state_mfu:.2f}")
print(f"total_tokens_M:   {total_tokens / 1e6:.1f}")
print(f"num_steps:        {step}")
print(f"num_params_M:     {num_params / 1e6:.1f}")
print(f"depth:            {DEPTH}")
print(f"run_seed:         {RUN_SEED}")
print(f"summary_json:     {OUTPUT_DIR / 'summary.json'}")
if SAVE_CHECKPOINT:
    print(f"checkpoint_path:  {OUTPUT_DIR / 'checkpoint_final.pt'}")


==> anc/source/source__autoresearch-seed__prepare.py <==
"""
One-time data preparation for autoresearch experiments.
Downloads data shards and trains a BPE tokenizer.

Usage:
    python prepare.py                  # full prep (download + tokenizer)
    python prepare.py --num-shards 8   # download only 8 shards (for testing)

Data and tokenizer are stored in ~/.cache/autoresearch/.
"""

import os
import sys
import time
import math
import argparse
import pickle
from multiprocessing import Pool

import requests
import pyarrow.parquet as pq
import rustbpe
import tiktoken
import torch

# ---------------------------------------------------------------------------
# Constants (fixed, do not modify)
# ---------------------------------------------------------------------------

MAX_SEQ_LEN = 2048       # context length
TIME_BUDGET = 300        # training time budget in seconds (5 minutes)
EVAL_TOKENS = 40 * 524288  # number of tokens for val eval

# ---------------------------------------------------------------------------
# Configuration
# ---------------------------------------------------------------------------

CACHE_DIR = os.path.join(os.path.expanduser("~"), ".cache", "autoresearch")
DATA_DIR = os.path.join(CACHE_DIR, "data")
TOKENIZER_DIR = os.path.join(CACHE_DIR, "tokenizer")
BASE_URL = "https://huggingface.co/datasets/karpathy/climbmix-400b-shuffle/resolve/main"
MAX_SHARD = 6542 # the last datashard is shard_06542.parquet
VAL_SHARD = MAX_SHARD  # pinned validation shard (shard_06542)
VAL_FILENAME = f"shard_{VAL_SHARD:05d}.parquet"
VOCAB_SIZE = 8192

# BPE split pattern (common byte-pair style, with \p{N}{1,2} instead of {1,3})
SPLIT_PATTERN = r"""'(?i:[sdmt]|ll|ve|re)|[^\r\n\p{L}\p{N}]?+\p{L}+|\p{N}{1,2}| ?[^\s\p{L}\p{N}]++[\r\n]*|\s*[\r\n]|\s+(?!\S)|\s+"""

SPECIAL_TOKENS = [f"<|reserved_{i}|>" for i in range(4)]
BOS_TOKEN = "<|reserved_0|>"

# ---------------------------------------------------------------------------
# Data download
# ---------------------------------------------------------------------------

def download_single_shard(index):
    """Download one parquet shard with retries. Returns True on success."""
    filename = f"shard_{index:05d}.parquet"
    filepath = os.path.join(DATA_DIR, filename)
    if os.path.exists(filepath):
        return True

    url = f"{BASE_URL}/{filename}"
    max_attempts = 5
    for attempt in range(1, max_attempts + 1):
        try:
            response = requests.get(url, stream=True, timeout=30)
            response.raise_for_status()
            temp_path = filepath + ".tmp"
            with open(temp_path, "wb") as f:
                for chunk in response.iter_content(chunk_size=1024 * 1024):
                    if chunk:
                        f.write(chunk)
            os.rename(temp_path, filepath)
            print(f"  Downloaded {filename}")
            return True
        except (requests.RequestException, IOError) as e:
            print(f"  Attempt {attempt}/{max_attempts} failed for {filename}: {e}")
            for path in [filepath + ".tmp", filepath]:
                if os.path.exists(path):
                    try:
                        os.remove(path)
                    except OSError:
                        pass
            if attempt < max_attempts:
                time.sleep(2 ** attempt)
    return False


def download_data(num_shards, download_workers=8):
    """Download training shards + pinned validation shard."""
    os.makedirs(DATA_DIR, exist_ok=True)
    num_train = min(num_shards, MAX_SHARD)
    ids = list(range(num_train))
    if VAL_SHARD not in ids:
        ids.append(VAL_SHARD)

    # Count what's already downloaded
    existing = sum(1 for i in ids if os.path.exists(os.path.join(DATA_DIR, f"shard_{i:05d}.parquet")))
    if existing == len(ids):
        print(f"Data: all {len(ids)} shards already downloaded at {DATA_DIR}")
        return

    needed = len(ids) - existing
    print(f"Data: downloading {needed} shards ({existing} already exist)...")

    workers = max(1, min(download_workers, needed))
    with Pool(processes=workers) as pool:
        results = pool.map(download_single_shard, ids)

    ok = sum(1 for r in results if r)
    print(f"Data: {ok}/{len(ids)} shards ready at {DATA_DIR}")

# ---------------------------------------------------------------------------
# Tokenizer training
# ---------------------------------------------------------------------------

def list_parquet_files():
    """Return sorted list of parquet file paths in the data directory."""
    files = sorted(f for f in os.listdir(DATA_DIR) if f.endswith(".parquet") and not f.endswith(".tmp"))
    return [os.path.join(DATA_DIR, f) for f in files]


def text_iterator(max_chars=1_000_000_000, doc_cap=10_000):
    """Yield documents from training split (all shards except pinned val shard)."""
    parquet_paths = [p for p in list_parquet_files() if not p.endswith(VAL_FILENAME)]
    nchars = 0
    for filepath in parquet_paths:
        pf = pq.ParquetFile(filepath)
        for rg_idx in range(pf.num_row_groups):
            rg = pf.read_row_group(rg_idx)
            for text in rg.column("text").to_pylist():
                doc = text[:doc_cap] if len(text) > doc_cap else text
                nchars += len(doc)
                yield doc
                if nchars >= max_chars:
                    return


def train_tokenizer():
    """Train BPE tokenizer using rustbpe, save as tiktoken pickle."""
    tokenizer_pkl = os.path.join(TOKENIZER_DIR, "tokenizer.pkl")
    token_bytes_path = os.path.join(TOKENIZER_DIR, "token_bytes.pt")

    if os.path.exists(tokenizer_pkl) and os.path.exists(token_bytes_path):
        print(f"Tokenizer: already trained at {TOKENIZER_DIR}")
        return

    os.makedirs(TOKENIZER_DIR, exist_ok=True)

    parquet_files = list_parquet_files()
    if len(parquet_files) < 2:
        print("Tokenizer: need at least 2 data shards (1 train + 1 val). Download more data first.")
        sys.exit(1)

    # --- Train with rustbpe ---
    print("Tokenizer: training BPE tokenizer...")
    t0 = time.time()

    tokenizer = rustbpe.Tokenizer()
    vocab_size_no_special = VOCAB_SIZE - len(SPECIAL_TOKENS)
    tokenizer.train_from_iterator(text_iterator(), vocab_size_no_special, pattern=SPLIT_PATTERN)

    # Build tiktoken encoding from trained merges
    pattern = tokenizer.get_pattern()
    mergeable_ranks = {bytes(k): v for k, v in tokenizer.get_mergeable_ranks()}
    tokens_offset = len(mergeable_ranks)
    special_tokens = {name: tokens_offset + i for i, name in enumerate(SPECIAL_TOKENS)}
    enc = tiktoken.Encoding(
        name="rustbpe",
        pat_str=pattern,
        mergeable_ranks=mergeable_ranks,
        special_tokens=special_tokens,
    )

    # Save tokenizer
    with open(tokenizer_pkl, "wb") as f:
        pickle.dump(enc, f)

    t1 = time.time()
    print(f"Tokenizer: trained in {t1 - t0:.1f}s, saved to {tokenizer_pkl}")

    # --- Build token_bytes lookup for BPB evaluation ---
    print("Tokenizer: building token_bytes lookup...")
    special_set = set(SPECIAL_TOKENS)
    token_bytes_list = []
    for token_id in range(enc.n_vocab):
        token_str = enc.decode([token_id])
        if token_str in special_set:
            token_bytes_list.append(0)
        else:
            token_bytes_list.append(len(token_str.encode("utf-8")))
    token_bytes_tensor = torch.tensor(token_bytes_list, dtype=torch.int32)
    torch.save(token_bytes_tensor, token_bytes_path)
    print(f"Tokenizer: saved token_bytes to {token_bytes_path}")

    # Sanity check
    test = "Hello world! Numbers: 123. Unicode: 你好"
    encoded = enc.encode_ordinary(test)
    decoded = enc.decode(encoded)
    assert decoded == test, f"Tokenizer roundtrip failed: {test!r} -> {decoded!r}"
    print(f"Tokenizer: sanity check passed (vocab_size={enc.n_vocab})")

# ---------------------------------------------------------------------------
# Runtime utilities (imported by train.py)
# ---------------------------------------------------------------------------

class Tokenizer:
    """Minimal tokenizer wrapper. Training is handled above."""

    def __init__(self, enc):
        self.enc = enc
        self.bos_token_id = enc.encode_single_token(BOS_TOKEN)

    @classmethod
    def from_directory(cls, tokenizer_dir=TOKENIZER_DIR):
        with open(os.path.join(tokenizer_dir, "tokenizer.pkl"), "rb") as f:
            enc = pickle.load(f)
        return cls(enc)

    def get_vocab_size(self):
        return self.enc.n_vocab

    def get_bos_token_id(self):
        return self.bos_token_id

    def encode(self, text, prepend=None, num_threads=8):
        if prepend is not None:
            prepend_id = prepend if isinstance(prepend, int) else self.enc.encode_single_token(prepend)
        if isinstance(text, str):
            ids = self.enc.encode_ordinary(text)
            if prepend is not None:
                ids.insert(0, prepend_id)
        elif isinstance(text, list):
            ids = self.enc.encode_ordinary_batch(text, num_threads=num_threads)
            if prepend is not None:
                for row in ids:
                    row.insert(0, prepend_id)
        else:
            raise ValueError(f"Invalid input type: {type(text)}")
        return ids

    def decode(self, ids):
        return self.enc.decode(ids)


def get_token_bytes(device="cpu"):
    path = os.path.join(TOKENIZER_DIR, "token_bytes.pt")
    with open(path, "rb") as f:
        return torch.load(f, map_location=device)


def _document_batches(split, tokenizer_batch_size=128):
    """Infinite iterator over document batches from parquet files."""
    parquet_paths = list_parquet_files()
    assert len(parquet_paths) > 0, "No parquet files found. Run prepare.py first."
    val_path = os.path.join(DATA_DIR, VAL_FILENAME)
    if split == "train":
        parquet_paths = [p for p in parquet_paths if p != val_path]
        assert len(parquet_paths) > 0, "No training shards found."
    else:
        parquet_paths = [val_path]
    epoch = 1
    while True:
        for filepath in parquet_paths:
            pf = pq.ParquetFile(filepath)
            for rg_idx in range(pf.num_row_groups):
                rg = pf.read_row_group(rg_idx)
                batch = rg.column('text').to_pylist()
                for i in range(0, len(batch), tokenizer_batch_size):
                    yield batch[i:i+tokenizer_batch_size], epoch
        epoch += 1


def make_dataloader(tokenizer, B, T, split, buffer_size=1000):
    """
    BOS-aligned dataloader with best-fit packing.
    Every row starts with BOS. Documents packed using best-fit to minimize cropping.
    When no document fits remaining space, crops shortest doc to fill exactly.
    100% utilization (no padding).
    """
    assert split in ["train", "val"]
    row_capacity = T + 1
    batches = _document_batches(split)
    bos_token = tokenizer.get_bos_token_id()
    doc_buffer = []
    epoch = 1

    def refill_buffer():
        nonlocal epoch
        doc_batch, epoch = next(batches)
        token_lists = tokenizer.encode(doc_batch, prepend=bos_token)
        doc_buffer.extend(token_lists)

    # Pre-allocate buffers: [inputs (B*T) | targets (B*T)]
    row_buffer = torch.empty((B, row_capacity), dtype=torch.long)
    cpu_buffer = torch.empty(2 * B * T, dtype=torch.long, pin_memory=True)
    gpu_buffer = torch.empty(2 * B * T, dtype=torch.long, device="cuda")
    cpu_inputs = cpu_buffer[:B * T].view(B, T)
    cpu_targets = cpu_buffer[B * T:].view(B, T)
    inputs = gpu_buffer[:B * T].view(B, T)
    targets = gpu_buffer[B * T:].view(B, T)

    while True:
        for row_idx in range(B):
            pos = 0
            while pos < row_capacity:
                while len(doc_buffer) < buffer_size:
                    refill_buffer()

                remaining = row_capacity - pos

                # Find largest doc that fits entirely
                best_idx = -1
                best_len = 0
                for i, doc in enumerate(doc_buffer):
                    doc_len = len(doc)
                    if doc_len <= remaining and doc_len > best_len:
                        best_idx = i
                        best_len = doc_len

                if best_idx >= 0:
                    doc = doc_buffer.pop(best_idx)
                    row_buffer[row_idx, pos:pos + len(doc)] = torch.tensor(doc, dtype=torch.long)
                    pos += len(doc)
                else:
                    # No doc fits — crop shortest to fill remaining
                    shortest_idx = min(range(len(doc_buffer)), key=lambda i: len(doc_buffer[i]))
                    doc = doc_buffer.pop(shortest_idx)
                    row_buffer[row_idx, pos:pos + remaining] = torch.tensor(doc[:remaining], dtype=torch.long)
                    pos += remaining

        cpu_inputs.copy_(row_buffer[:, :-1])
        cpu_targets.copy_(row_buffer[:, 1:])
        gpu_buffer.copy_(cpu_buffer, non_blocking=True)
        yield inputs, targets, epoch

# ---------------------------------------------------------------------------
# Evaluation (DO NOT CHANGE — this is the fixed metric)
# ---------------------------------------------------------------------------

@torch.no_grad()
def evaluate_bpb(model, tokenizer, batch_size):
    """
    Bits per byte (BPB): vocab size-independent evaluation metric.
    Sums per-token cross-entropy (in nats), sums target byte lengths,
    then converts nats/byte to bits/byte. Special tokens (byte length 0)
    are excluded from both sums.
    Uses fixed MAX_SEQ_LEN so results are comparable across configs.
    """
    token_bytes = get_token_bytes(device="cuda")
    val_loader = make_dataloader(tokenizer, batch_size, MAX_SEQ_LEN, "val")
    steps = EVAL_TOKENS // (batch_size * MAX_SEQ_LEN)
    total_nats = 0.0
    total_bytes = 0
    for _ in range(steps):
        x, y, _ = next(val_loader)
        loss_flat = model(x, y, reduction='none').view(-1)
        y_flat = y.view(-1)
        nbytes = token_bytes[y_flat]
        mask = nbytes > 0
        total_nats += (loss_flat * mask).sum().item()
        total_bytes += nbytes.sum().item()
    return total_nats / (math.log(2) * total_bytes)

# ---------------------------------------------------------------------------
# Main
# ---------------------------------------------------------------------------

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Prepare data and tokenizer for autoresearch")
    parser.add_argument("--num-shards", type=int, default=10, help="Number of training shards to download (-1 = all). Val shard is always pinned.")
    parser.add_argument("--download-workers", type=int, default=8, help="Number of parallel download workers")
    args = parser.parse_args()

    num_shards = MAX_SHARD if args.num_shards == -1 else args.num_shards

    print(f"Cache directory: {CACHE_DIR}")
    print()

    # Step 1: Download data
    download_data(num_shards, download_workers=args.download_workers)
    print()

    # Step 2: Train tokenizer
    train_tokenizer()
    print()
    print("Done! Ready to train.")


==> anc/source/source__autoresearch-seed__pyproject.toml <==
[project]
name = "autoresearch"
version = "0.1.0"
description = "Runner dependencies for micro-pretraining experiments"
requires-python = ">=3.10"
dependencies = [
    "kernels>=0.11.7",
    "matplotlib>=3.10.8",
    "numpy>=2.2.6",
    "pandas>=2.3.3",
    "pyarrow>=21.0.0",
    "requests>=2.32.0",
    "rustbpe>=0.1.0",
    "tiktoken>=0.11.0",
    "torch==2.9.1",
]

[tool.uv.sources]
torch = [
    { index = "pytorch-cu128" },
]

[[tool.uv.index]]
name = "pytorch-cu128"
url = "https://download.pytorch.org/whl/cu128"
explicit = true


==> anc/source/source__autoresearch-seed__train.py <==
"""
Autoresearch pretraining script. Single-GPU, single-file.
Cherry-picked and simplified from nanochat.
Usage: uv run train.py
"""

import os
os.environ["PYTORCH_ALLOC_CONF"] = "expandable_segments:True"
os.environ["HF_HUB_DISABLE_PROGRESS_BARS"] = "1"

import gc
import math
import time
from dataclasses import dataclass, asdict

import torch
import torch.nn as nn
import torch.nn.functional as F

from kernels import get_kernel
cap = torch.cuda.get_device_capability()
# varunneal's FA3 is Hopper only, use kernels-community on non-Hopper GPUs
repo = "varunneal/flash-attention-3" if cap == (9, 0) else "kernels-community/flash-attn3"
fa3 = get_kernel(repo).flash_attn_interface

from prepare import MAX_SEQ_LEN, TIME_BUDGET, Tokenizer, make_dataloader, evaluate_bpb

# ---------------------------------------------------------------------------
# Transformer Model
# ---------------------------------------------------------------------------

@dataclass
class TransformerConfig:
    sequence_len: int = 2048
    vocab_size: int = 32768
    n_layer: int = 12
    n_head: int = 6
    n_kv_head: int = 6
    n_embd: int = 768
    window_pattern: str = "SSSL"


def norm(x):
    return F.rms_norm(x, (x.size(-1),))


def has_ve(layer_idx, n_layer):
    """Returns True if layer should have Value Embedding (alternating, last always included)."""
    return layer_idx % 2 == (n_layer - 1) % 2


def apply_rotary_emb(x, cos, sin):
    assert x.ndim == 4
    d = x.shape[3] // 2
    x1, x2 = x[..., :d], x[..., d:]
    y1 = x1 * cos + x2 * sin
    y2 = x1 * (-sin) + x2 * cos
    return torch.cat([y1, y2], 3)


class CausalSelfAttention(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.n_head = config.n_head
        self.n_kv_head = config.n_kv_head
        self.n_embd = config.n_embd
        self.head_dim = self.n_embd // self.n_head
        assert self.n_embd % self.n_head == 0
        assert self.n_kv_head <= self.n_head and self.n_head % self.n_kv_head == 0
        self.c_q = nn.Linear(self.n_embd, self.n_head * self.head_dim, bias=False)
        self.c_k = nn.Linear(self.n_embd, self.n_kv_head * self.head_dim, bias=False)
        self.c_v = nn.Linear(self.n_embd, self.n_kv_head * self.head_dim, bias=False)
        self.c_proj = nn.Linear(self.n_embd, self.n_embd, bias=False)
        self.ve_gate_channels = 32
        self.ve_gate = nn.Linear(self.ve_gate_channels, self.n_kv_head, bias=False) if has_ve(layer_idx, config.n_layer) else None

    def forward(self, x, ve, cos_sin, window_size):
        B, T, C = x.size()
        q = self.c_q(x).view(B, T, self.n_head, self.head_dim)
        k = self.c_k(x).view(B, T, self.n_kv_head, self.head_dim)
        v = self.c_v(x).view(B, T, self.n_kv_head, self.head_dim)

        # Value residual (ResFormer): mix in value embedding with input-dependent gate per head
        if ve is not None:
            ve = ve.view(B, T, self.n_kv_head, self.head_dim)
            gate = 2 * torch.sigmoid(self.ve_gate(x[..., :self.ve_gate_channels]))
            v = v + gate.unsqueeze(-1) * ve

        cos, sin = cos_sin
        q, k = apply_rotary_emb(q, cos, sin), apply_rotary_emb(k, cos, sin)
        q, k = norm(q), norm(k)

        y = fa3.flash_attn_func(q, k, v, causal=True, window_size=window_size)
        y = y.contiguous().view(B, T, -1)
        y = self.c_proj(y)
        return y


class MLP(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.c_fc = nn.Linear(config.n_embd, 4 * config.n_embd, bias=False)
        self.c_proj = nn.Linear(4 * config.n_embd, config.n_embd, bias=False)

    def forward(self, x):
        x = self.c_fc(x)
        x = F.relu(x).square()
        x = self.c_proj(x)
        return x


class Block(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.attn = CausalSelfAttention(config, layer_idx)
        self.mlp = MLP(config)

    def forward(self, x, ve, cos_sin, window_size):
        x = x + self.attn(norm(x), ve, cos_sin, window_size)
        x = x + self.mlp(norm(x))
        return x


class TransformerLM(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.config = config
        self.window_sizes = self._compute_window_sizes(config)
        self.transformer = nn.ModuleDict({
            "wte": nn.Embedding(config.vocab_size, config.n_embd),
            "h": nn.ModuleList([Block(config, i) for i in range(config.n_layer)]),
        })
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)
        self.resid_lambdas = nn.Parameter(torch.ones(config.n_layer))
        self.x0_lambdas = nn.Parameter(torch.zeros(config.n_layer))
        # Value embeddings
        head_dim = config.n_embd // config.n_head
        kv_dim = config.n_kv_head * head_dim
        self.value_embeds = nn.ModuleDict({
            str(i): nn.Embedding(config.vocab_size, kv_dim)
            for i in range(config.n_layer) if has_ve(i, config.n_layer)
        })
        # Rotary embeddings
        self.rotary_seq_len = config.sequence_len * 10
        cos, sin = self._precompute_rotary_embeddings(self.rotary_seq_len, head_dim)
        self.register_buffer("cos", cos, persistent=False)
        self.register_buffer("sin", sin, persistent=False)

    @torch.no_grad()
    def init_weights(self):
        # Embedding and unembedding
        torch.nn.init.normal_(self.transformer.wte.weight, mean=0.0, std=1.0)
        torch.nn.init.normal_(self.lm_head.weight, mean=0.0, std=0.001)
        # Transformer blocks
        n_embd = self.config.n_embd
        s = 3**0.5 * n_embd**-0.5
        for block in self.transformer.h:
            torch.nn.init.uniform_(block.attn.c_q.weight, -s, s)
            torch.nn.init.uniform_(block.attn.c_k.weight, -s, s)
            torch.nn.init.uniform_(block.attn.c_v.weight, -s, s)
            torch.nn.init.zeros_(block.attn.c_proj.weight)
            torch.nn.init.uniform_(block.mlp.c_fc.weight, -s, s)
            torch.nn.init.zeros_(block.mlp.c_proj.weight)
        # Per-layer scalars
        self.resid_lambdas.fill_(1.0)
        self.x0_lambdas.fill_(0.1)
        # Value embeddings
        for ve in self.value_embeds.values():
            torch.nn.init.uniform_(ve.weight, -s, s)
        # Gate weights init to zero (sigmoid(0)=0.5, scaled by 2 -> 1.0 = neutral)
        for block in self.transformer.h:
            if block.attn.ve_gate is not None:
                torch.nn.init.zeros_(block.attn.ve_gate.weight)
        # Rotary embeddings
        head_dim = self.config.n_embd // self.config.n_head
        cos, sin = self._precompute_rotary_embeddings(self.rotary_seq_len, head_dim)
        self.cos, self.sin = cos, sin
        # Cast embeddings to bf16
        self.transformer.wte.to(dtype=torch.bfloat16)
        for ve in self.value_embeds.values():
            ve.to(dtype=torch.bfloat16)

    def _precompute_rotary_embeddings(self, seq_len, head_dim, base=10000, device=None):
        if device is None:
            device = self.transformer.wte.weight.device
        channel_range = torch.arange(0, head_dim, 2, dtype=torch.float32, device=device)
        inv_freq = 1.0 / (base ** (channel_range / head_dim))
        t = torch.arange(seq_len, dtype=torch.float32, device=device)
        freqs = torch.outer(t, inv_freq)
        cos, sin = freqs.cos(), freqs.sin()
        cos, sin = cos.bfloat16(), sin.bfloat16()
        cos, sin = cos[None, :, None, :], sin[None, :, None, :]
        return cos, sin

    def _compute_window_sizes(self, config):
        pattern = config.window_pattern.upper()
        assert all(c in "SL" for c in pattern)
        long_window = config.sequence_len
        short_window = long_window // 2
        char_to_window = {"L": (long_window, 0), "S": (short_window, 0)}
        window_sizes = []
        for layer_idx in range(config.n_layer):
            char = pattern[layer_idx % len(pattern)]
            window_sizes.append(char_to_window[char])
        window_sizes[-1] = (long_window, 0)
        return window_sizes

    def estimate_flops(self):
        """Estimated FLOPs per token (forward + backward)."""
        nparams = sum(p.numel() for p in self.parameters())
        value_embeds_numel = sum(ve.weight.numel() for ve in self.value_embeds.values())
        nparams_exclude = (self.transformer.wte.weight.numel() + value_embeds_numel +
                          self.resid_lambdas.numel() + self.x0_lambdas.numel())
        h = self.config.n_head
        q = self.config.n_embd // self.config.n_head
        t = self.config.sequence_len
        attn_flops = 0
        for window_size in self.window_sizes:
            window = window_size[0]
            effective_seq = t if window < 0 else min(window, t)
            attn_flops += 12 * h * q * effective_seq
        return 6 * (nparams - nparams_exclude) + attn_flops

    def num_scaling_params(self):
        wte = sum(p.numel() for p in self.transformer.wte.parameters())
        value_embeds = sum(p.numel() for p in self.value_embeds.parameters())
        lm_head = sum(p.numel() for p in self.lm_head.parameters())
        transformer_matrices = sum(p.numel() for p in self.transformer.h.parameters())
        scalars = self.resid_lambdas.numel() + self.x0_lambdas.numel()
        total = wte + value_embeds + lm_head + transformer_matrices + scalars
        return {
            'wte': wte, 'value_embeds': value_embeds, 'lm_head': lm_head,
            'transformer_matrices': transformer_matrices, 'scalars': scalars, 'total': total,
        }

    def setup_optimizer(self, unembedding_lr=0.004, embedding_lr=0.2, matrix_lr=0.02,
                        weight_decay=0.0, adam_betas=(0.8, 0.95), scalar_lr=0.5):
        model_dim = self.config.n_embd
        matrix_params = list(self.transformer.h.parameters())
        value_embeds_params = list(self.value_embeds.parameters())
        embedding_params = list(self.transformer.wte.parameters())
        lm_head_params = list(self.lm_head.parameters())
        resid_params = [self.resid_lambdas]
        x0_params = [self.x0_lambdas]
        assert len(list(self.parameters())) == (len(matrix_params) + len(embedding_params) +
            len(lm_head_params) + len(value_embeds_params) + len(resid_params) + len(x0_params))
        # Scale LR ∝ 1/√dmodel (tuned at 768 dim)
        dmodel_lr_scale = (model_dim / 768) ** -0.5
        print(f"Scaling AdamW LRs by 1/sqrt({model_dim}/768) = {dmodel_lr_scale:.6f}")
        param_groups = [
            dict(kind='adamw', params=lm_head_params, lr=unembedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=embedding_params, lr=embedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=value_embeds_params, lr=embedding_lr * dmodel_lr_scale, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=resid_params, lr=scalar_lr * 0.01, betas=adam_betas, eps=1e-10, weight_decay=0.0),
            dict(kind='adamw', params=x0_params, lr=scalar_lr, betas=(0.96, 0.95), eps=1e-10, weight_decay=0.0),
        ]
        for shape in sorted({p.shape for p in matrix_params}):
            group_params = [p for p in matrix_params if p.shape == shape]
            param_groups.append(dict(
                kind='muon', params=group_params, lr=matrix_lr,
                momentum=0.95, ns_steps=5, beta2=0.95, weight_decay=weight_decay,
            ))
        optimizer = MuonAdamW(param_groups)
        for group in optimizer.param_groups:
            group["initial_lr"] = group["lr"]
        return optimizer

    def forward(self, idx, targets=None, reduction='mean'):
        B, T = idx.size()
        assert T <= self.cos.size(1)
        cos_sin = self.cos[:, :T], self.sin[:, :T]

        x = self.transformer.wte(idx)
        x = norm(x)
        x0 = x
        for i, block in enumerate(self.transformer.h):
            x = self.resid_lambdas[i] * x + self.x0_lambdas[i] * x0
            ve = self.value_embeds[str(i)](idx) if str(i) in self.value_embeds else None
            x = block(x, ve, cos_sin, self.window_sizes[i])
        x = norm(x)

        softcap = 15
        logits = self.lm_head(x)
        logits = logits.float()
        logits = softcap * torch.tanh(logits / softcap)

        if targets is not None:
            loss = F.cross_entropy(logits.view(-1, logits.size(-1)), targets.view(-1),
                                   ignore_index=-1, reduction=reduction)
            return loss
        return logits

# ---------------------------------------------------------------------------
# Optimizer (MuonAdamW, single GPU only)
# ---------------------------------------------------------------------------

polar_express_coeffs = [
    (8.156554524902461, -22.48329292557795, 15.878769915207462),
    (4.042929935166739, -2.808917465908714, 0.5000178451051316),
    (3.8916678022926607, -2.772484153217685, 0.5060648178503393),
    (3.285753657755655, -2.3681294933425376, 0.46449024233003106),
    (2.3465413258596377, -1.7097828382687081, 0.42323551169305323),
]

@torch.compile(dynamic=False, fullgraph=True)
def adamw_step_fused(p, grad, exp_avg, exp_avg_sq, step_t, lr_t, beta1_t, beta2_t, eps_t, wd_t):
    p.mul_(1 - lr_t * wd_t)
    exp_avg.lerp_(grad, 1 - beta1_t)
    exp_avg_sq.lerp_(grad.square(), 1 - beta2_t)
    bias1 = 1 - beta1_t ** step_t
    bias2 = 1 - beta2_t ** step_t
    denom = (exp_avg_sq / bias2).sqrt() + eps_t
    step_size = lr_t / bias1
    p.add_(exp_avg / denom, alpha=-step_size)

@torch.compile(dynamic=False, fullgraph=True)
def muon_step_fused(stacked_grads, stacked_params, momentum_buffer, second_momentum_buffer,
                    momentum_t, lr_t, wd_t, beta2_t, ns_steps, red_dim):
    # Nesterov momentum
    momentum = momentum_t.to(stacked_grads.dtype)
    momentum_buffer.lerp_(stacked_grads, 1 - momentum)
    g = stacked_grads.lerp_(momentum_buffer, momentum)
    # Polar express orthogonalization
    X = g.bfloat16()
    X = X / (X.norm(dim=(-2, -1), keepdim=True) * 1.02 + 1e-6)
    if g.size(-2) > g.size(-1):
        for a, b, c in polar_express_coeffs[:ns_steps]:
            A = X.mT @ X
            B = b * A + c * (A @ A)
            X = a * X + X @ B
    else:
        for a, b, c in polar_express_coeffs[:ns_steps]:
            A = X @ X.mT
            B = b * A + c * (A @ A)
            X = a * X + B @ X
    g = X
    # NorMuon variance reduction
    beta2 = beta2_t.to(g.dtype)
    v_mean = g.float().square().mean(dim=red_dim, keepdim=True)
    red_dim_size = g.size(red_dim)
    v_norm_sq = v_mean.sum(dim=(-2, -1), keepdim=True) * red_dim_size
    v_norm = v_norm_sq.sqrt()
    second_momentum_buffer.lerp_(v_mean.to(dtype=second_momentum_buffer.dtype), 1 - beta2)
    step_size = second_momentum_buffer.clamp_min(1e-10).rsqrt()
    scaled_sq_sum = (v_mean * red_dim_size) * step_size.float().square()
    v_norm_new = scaled_sq_sum.sum(dim=(-2, -1), keepdim=True).sqrt()
    final_scale = step_size * (v_norm / v_norm_new.clamp_min(1e-10))
    g = g * final_scale.to(g.dtype)
    # Cautious weight decay + parameter update
    lr = lr_t.to(g.dtype)
    wd = wd_t.to(g.dtype)
    mask = (g * stacked_params) >= 0
    stacked_params.sub_(lr * g + lr * wd * stacked_params * mask)


class MuonAdamW(torch.optim.Optimizer):
    """Combined optimizer: Muon for 2D matrix params, AdamW for others."""

    def __init__(self, param_groups):
        super().__init__(param_groups, defaults={})
        # 0-D CPU tensors to avoid torch.compile recompilation when values change
        self._adamw_step_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_lr_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_beta1_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_beta2_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_eps_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._adamw_wd_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_momentum_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_lr_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_wd_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")
        self._muon_beta2_t = torch.tensor(0.0, dtype=torch.float32, device="cpu")

    def _step_adamw(self, group):
        for p in group['params']:
            if p.grad is None:
                continue
            grad = p.grad
            state = self.state[p]
            if not state:
                state['step'] = 0
                state['exp_avg'] = torch.zeros_like(p)
                state['exp_avg_sq'] = torch.zeros_like(p)
            state['step'] += 1
            self._adamw_step_t.fill_(state['step'])
            self._adamw_lr_t.fill_(group['lr'])
            self._adamw_beta1_t.fill_(group['betas'][0])
            self._adamw_beta2_t.fill_(group['betas'][1])
            self._adamw_eps_t.fill_(group['eps'])
            self._adamw_wd_t.fill_(group['weight_decay'])
            adamw_step_fused(p, grad, state['exp_avg'], state['exp_avg_sq'],
                            self._adamw_step_t, self._adamw_lr_t, self._adamw_beta1_t,
                            self._adamw_beta2_t, self._adamw_eps_t, self._adamw_wd_t)

    def _step_muon(self, group):
        params = group['params']
        if not params:
            return
        p = params[0]
        state = self.state[p]
        num_params = len(params)
        shape, device, dtype = p.shape, p.device, p.dtype
        if "momentum_buffer" not in state:
            state["momentum_buffer"] = torch.zeros(num_params, *shape, dtype=dtype, device=device)
        if "second_momentum_buffer" not in state:
            state_shape = (num_params, shape[-2], 1) if shape[-2] >= shape[-1] else (num_params, 1, shape[-1])
            state["second_momentum_buffer"] = torch.zeros(state_shape, dtype=dtype, device=device)
        red_dim = -1 if shape[-2] >= shape[-1] else -2
        stacked_grads = torch.stack([p.grad for p in params])
        stacked_params = torch.stack(params)
        self._muon_momentum_t.fill_(group["momentum"])
        self._muon_beta2_t.fill_(group["beta2"] if group["beta2"] is not None else 0.0)
        self._muon_lr_t.fill_(group["lr"] * max(1.0, shape[-2] / shape[-1])**0.5)
        self._muon_wd_t.fill_(group["weight_decay"])
        muon_step_fused(stacked_grads, stacked_params,
                        state["momentum_buffer"], state["second_momentum_buffer"],
                        self._muon_momentum_t, self._muon_lr_t, self._muon_wd_t,
                        self._muon_beta2_t, group["ns_steps"], red_dim)
        torch._foreach_copy_(params, list(stacked_params.unbind(0)))

    @torch.no_grad()
    def step(self):
        for group in self.param_groups:
            if group['kind'] == 'adamw':
                self._step_adamw(group)
            elif group['kind'] == 'muon':
                self._step_muon(group)

# ---------------------------------------------------------------------------
# Hyperparameters (edit these directly, no CLI flags needed)
# ---------------------------------------------------------------------------

# Model architecture
ASPECT_RATIO = 64       # model_dim = depth * ASPECT_RATIO
HEAD_DIM = 128          # target head dimension for attention
WINDOW_PATTERN = "SSSL" # sliding window pattern: L=full, S=half context

# Optimization
TOTAL_BATCH_SIZE = 2**19 # ~524K tokens per optimizer step
EMBEDDING_LR = 0.6      # learning rate for token embeddings (Adam)
UNEMBEDDING_LR = 0.004  # learning rate for lm_head (Adam)
MATRIX_LR = 0.04        # learning rate for matrix parameters (Muon)
SCALAR_LR = 0.5         # learning rate for per-layer scalars (Adam)
WEIGHT_DECAY = 0.2      # cautious weight decay for Muon
ADAM_BETAS = (0.8, 0.95) # Adam beta1, beta2
WARMUP_RATIO = 0.0      # fraction of time budget for LR warmup
WARMDOWN_RATIO = 0.5    # fraction of time budget for LR warmdown
FINAL_LR_FRAC = 0.0     # final LR as fraction of initial

# Model size
DEPTH = 8               # number of transformer layers
DEVICE_BATCH_SIZE = 128  # per-device batch size (reduce if OOM)

# ---------------------------------------------------------------------------
# Setup: tokenizer, model, optimizer, dataloader
# ---------------------------------------------------------------------------

t_start = time.time()
torch.manual_seed(42)
torch.cuda.manual_seed(42)
torch.set_float32_matmul_precision("high")
device = torch.device("cuda")
autocast_ctx = torch.amp.autocast(device_type="cuda", dtype=torch.bfloat16)
H100_BF16_PEAK_FLOPS = 989.5e12

tokenizer = Tokenizer.from_directory()
vocab_size = tokenizer.get_vocab_size()
print(f"Vocab size: {vocab_size:,}")

def build_model_config(depth):
    base_dim = depth * ASPECT_RATIO
    model_dim = ((base_dim + HEAD_DIM - 1) // HEAD_DIM) * HEAD_DIM
    num_heads = model_dim // HEAD_DIM
    return TransformerConfig(
        sequence_len=MAX_SEQ_LEN, vocab_size=vocab_size,
        n_layer=depth, n_head=num_heads, n_kv_head=num_heads, n_embd=model_dim,
        window_pattern=WINDOW_PATTERN,
    )

config = build_model_config(DEPTH)
print(f"Model config: {asdict(config)}")

with torch.device("meta"):
    model = TransformerLM(config)
model.to_empty(device=device)
model.init_weights()

param_counts = model.num_scaling_params()
print("Parameter counts:")
for key, value in param_counts.items():
    print(f"  {key:24s}: {value:,}")
num_params = param_counts['total']
num_flops_per_token = model.estimate_flops()
print(f"Estimated FLOPs per token: {num_flops_per_token:e}")

tokens_per_fwdbwd = DEVICE_BATCH_SIZE * MAX_SEQ_LEN
assert TOTAL_BATCH_SIZE % tokens_per_fwdbwd == 0
grad_accum_steps = TOTAL_BATCH_SIZE // tokens_per_fwdbwd

optimizer = model.setup_optimizer(
    unembedding_lr=UNEMBEDDING_LR,
    embedding_lr=EMBEDDING_LR,
    scalar_lr=SCALAR_LR,
    adam_betas=ADAM_BETAS,
    matrix_lr=MATRIX_LR,
    weight_decay=WEIGHT_DECAY,
)

model = torch.compile(model, dynamic=False)

train_loader = make_dataloader(tokenizer, DEVICE_BATCH_SIZE, MAX_SEQ_LEN, "train")
x, y, epoch = next(train_loader)  # prefetch first batch

print(f"Time budget: {TIME_BUDGET}s")
print(f"Gradient accumulation steps: {grad_accum_steps}")

# Schedules (all based on progress = training_time / TIME_BUDGET)

def get_lr_multiplier(progress):
    if progress < WARMUP_RATIO:
        return progress / WARMUP_RATIO if WARMUP_RATIO > 0 else 1.0
    elif progress < 1.0 - WARMDOWN_RATIO:
        return 1.0
    else:
        cooldown = (1.0 - progress) / WARMDOWN_RATIO
        return cooldown * 1.0 + (1 - cooldown) * FINAL_LR_FRAC

def get_muon_momentum(step):
    frac = min(step / 300, 1)
    return (1 - frac) * 0.85 + frac * 0.95

def get_weight_decay(progress):
    return WEIGHT_DECAY * (1 - progress)

# ---------------------------------------------------------------------------
# Training loop
# ---------------------------------------------------------------------------

t_start_training = time.time()
smooth_train_loss = 0
total_training_time = 0
step = 0

while True:
    torch.cuda.synchronize()
    t0 = time.time()
    for micro_step in range(grad_accum_steps):
        with autocast_ctx:
            loss = model(x, y)
        train_loss = loss.detach()
        loss = loss / grad_accum_steps
        loss.backward()
        x, y, epoch = next(train_loader)

    # Progress and schedules
    progress = min(total_training_time / TIME_BUDGET, 1.0)
    lrm = get_lr_multiplier(progress)
    muon_momentum = get_muon_momentum(step)
    muon_weight_decay = get_weight_decay(progress)
    for group in optimizer.param_groups:
        group["lr"] = group["initial_lr"] * lrm
        if group['kind'] == 'muon':
            group["momentum"] = muon_momentum
            group["weight_decay"] = muon_weight_decay
    optimizer.step()
    model.zero_grad(set_to_none=True)

    train_loss_f = train_loss.item()

    # Fast fail: abort if loss is exploding or NaN
    if math.isnan(train_loss_f) or train_loss_f > 100:
        print("FAIL")
        exit(1)

    torch.cuda.synchronize()
    t1 = time.time()
    dt = t1 - t0

    if step > 10:
        total_training_time += dt

    # Logging
    ema_beta = 0.9
    smooth_train_loss = ema_beta * smooth_train_loss + (1 - ema_beta) * train_loss_f
    debiased_smooth_loss = smooth_train_loss / (1 - ema_beta**(step + 1))
    pct_done = 100 * progress
    tok_per_sec = int(TOTAL_BATCH_SIZE / dt)
    mfu = 100 * num_flops_per_token * TOTAL_BATCH_SIZE / dt / H100_BF16_PEAK_FLOPS
    remaining = max(0, TIME_BUDGET - total_training_time)

    print(f"\rstep {step:05d} ({pct_done:.1f}%) | loss: {debiased_smooth_loss:.6f} | lrm: {lrm:.2f} | dt: {dt*1000:.0f}ms | tok/sec: {tok_per_sec:,} | mfu: {mfu:.1f}% | epoch: {epoch} | remaining: {remaining:.0f}s    ", end="", flush=True)

    # GC management (Python's GC causes ~500ms stalls)
    if step == 0:
        gc.collect()
        gc.freeze()
        gc.disable()
    elif (step + 1) % 5000 == 0:
        gc.collect()

    step += 1

    # Time's up — but only stop after warmup steps so we don't count compilation
    if step > 10 and total_training_time >= TIME_BUDGET:
        break

print()  # newline after \r training log

total_tokens = step * TOTAL_BATCH_SIZE

# Final eval
model.eval()
with autocast_ctx:
    val_bpb = evaluate_bpb(model, tokenizer, DEVICE_BATCH_SIZE)

# Final summary
t_end = time.time()
startup_time = t_start_training - t_start
steady_state_mfu = 100 * num_flops_per_token * TOTAL_BATCH_SIZE * (step - 10) / total_training_time / H100_BF16_PEAK_FLOPS if total_training_time > 0 else 0
peak_vram_mb = torch.cuda.max_memory_allocated() / 1024 / 1024

print("---")
print(f"val_bpb:          {val_bpb:.6f}")
print(f"training_seconds: {total_training_time:.1f}")
print(f"total_seconds:    {t_end - t_start:.1f}")
print(f"peak_vram_mb:     {peak_vram_mb:.1f}")
print(f"mfu_percent:      {steady_state_mfu:.2f}")
print(f"total_tokens_M:   {total_tokens / 1e6:.1f}")
print(f"num_steps:        {step}")
print(f"num_params_M:     {num_params / 1e6:.1f}")
print(f"depth:            {DEPTH}")


==> anc/table_manifest.json <==
[
  {
    "table": "Host blocks",
    "section": "4.1",
    "data": "manuscript setup table; host labels are scrubbed public block identifiers"
  },
  {
    "table": "Dataset and metric details",
    "section": "4.1",
    "data": "manuscript setup table; source identifiers also summarized in Appendix A"
  },
  {
    "table": "Starting candidate matrix",
    "section": "4.2",
    "data": "anc/matrices/paper06_starter_matrix_2026-04-27.csv"
  },
  {
    "table": "Promotion schedule",
    "section": "4.3",
    "data": "predeclared schedule in manuscript; decision records in anc/preanalysis/"
  },
  {
    "table": "Condition roles",
    "section": "4.4",
    "data": "anc/matrices/paper06_starter_matrix_2026-04-27.csv; anc/preanalysis/EXPERIMENT_DESIGN_DECISION_2026-04-28.txt"
  },
  {
    "table": "Stage 1 5-minute host comparison",
    "section": "5.2",
    "data": "anc/analysis/stage1_5min_host_comparison.csv"
  },
  {
    "table": "Replicated 10-minute promoted set",
    "section": "5.2",
    "data": "anc/analysis/stage1_10min_seed42_seed43_top9_promotion_summary.csv"
  },
  {
    "table": "60-minute gate decision",
    "section": "5.3",
    "data": "anc/analysis/stage2_60min_seed44_seed45_combined_decision.csv; anc/analysis/stage2_60min_seed44_seed45_combined_decision.json"
  },
  {
    "table": "12-hour blocked summary",
    "section": "5.4",
    "data": "anc/analysis/stage3_12h_seed46_seed47_combined_summary.csv"
  },
  {
    "table": "12-hour paired host-seed cells",
    "section": "5.4",
    "data": "anc/analysis/stage3_12h_seed46_seed47_combined_cells.csv"
  },
  {
    "table": "Budget counterfactuals",
    "section": "5.6",
    "data": "anc/analysis/p06_budget_counterfactual_2026-05-02.csv; anc/analysis/p06_budget_counterfactual_2026-05-02.json"
  },
  {
    "table": "Artifact plan",
    "section": "8",
    "data": "anc/MANIFEST.csv; anc/MANIFEST.json; anc/remote-results/*.csv"
  }
]

